Master Integrals for the two-loop, non-planar QCD corrections to top-quark pair production in the quark-annihilation channel

We present the analytic calculation of the Master Integrals for the two-loop, non-planar topologies that enter the calculation of the amplitude for top-quark pair hadroproduction in the quark-annihilation channel. Using the method of differential equations, we expand the integrals in powers of the dimensional regulator $\epsilon$ and determine the expansion coefficients in terms of generalized harmonic polylogarithms of two dimensionless variables through to weight four.

==> anc/canon-basis-A.m <==
(* Matteo Becchetti, Roberto Bonciani, Valerio Casconi, Andrea Ferroglia,
 * Simone Lavacca and Andreas von Manteuffel:
 * "Master Integrals for the two-loop, non-planar QCD corrections to
 *  top-quark pair production in the quark-annihilation channel"
 * April 2019
 *
 * This file contains the definition of the canonical basis integrals
 * {fA1,...,fA52} in (4.1)-(4.52). The j[a1,...,a9] represent the
 * pre-canonical integrals, where a1,...,a9 denote the exponents of
 * the respective propagator. The denominators of the family are
 *
 * { -k1^2, -k2^2, -(k1+p1)^2, -(k1+k2+p1)^2, -(k1+p1+p2)^2,
 *   -(k2+p1+p2)^2, -(k1+k2+p1+p2)^2, m2 - (k1+k2+p3)^2, m2 - (k2+p3)^2 },
 *
 * where s=(p1+p2)^2, t=(p1-p3)^2, m2=p3^2=(p1+p2-p3)^2=m^2.
 * In the physical region, the roots are defined in (5.1). We apply
 * the rationalizing parametrization
 *
 * { s -> -m2*(1-w)^2/w,
 *   t -> -m2*(1-w+w^2-z^2)/(z^2-w),
 *   root1 -> m2*(w^2-1)/w,
 *   root2 -> m2^2*(w-1)^3*z/(w*(z^2-w)) }
 *
 * and use the resulting rational definition of our canonical
 * basis integrals for all regions of the phase space.
 *)
{e^2*j[0, 0, 0, 0, 0, 0, 0, 2, 2], 
 (e^2*root1*j[0, 0, 0, 0, 1, 0, 0, 2, 2])/2 + 
  e^2*root1*j[0, 0, 0, 0, 2, 0, 0, 2, 1], e^2*s*j[0, 0, 0, 0, 1, 0, 0, 2, 2], 
 e^2*m2*j[0, 0, 0, 0, 2, 0, 1, 0, 2], 
 -(e^2*(2*m2 - s - t)*j[0, 0, 2, 0, 0, 0, 1, 0, 2]), 
 2*e^2*m2*j[0, 0, 2, 0, 0, 0, 1, 0, 2] - e^2*(m2 - s - t)*
   j[0, 0, 2, 0, 0, 0, 2, 0, 1], e^2*t*j[0, 2, 1, 0, 0, 0, 0, 2, 0], 
 -2*e^2*m2*j[0, 2, 1, 0, 0, 0, 0, 2, 0] - 
  e^2*(m2 - t)*j[0, 2, 2, 0, 0, 0, 0, 1, 0], 
 e^2*s*j[2, 0, 0, 0, 1, 0, 0, 0, 2], e^2*s*j[2, 1, 0, 0, 0, 0, 2, 0, 0], 
 e^3*root1*j[0, 0, 0, 0, 1, 0, 1, 1, 2], 
 -(e^3*(m2 - s - t)*j[0, 0, 1, 0, 0, 0, 1, 1, 2]), 
 -(e^2*m2*(m2 - s - t)*j[0, 0, 1, 0, 0, 0, 1, 1, 3]), 
 -(e^3*(m2 - t)*j[0, 1, 1, 0, 0, 0, 0, 2, 1]), 
 -(e^2*m2*(m2 - t)*j[0, 1, 1, 0, 0, 0, 0, 3, 1]), 
 e^3*root1*j[1, 0, 0, 0, 1, 0, 1, 0, 2], 
 e^2*m2*root1*j[1, 0, 0, 0, 1, 0, 1, 0, 3], 
 -3*e^3*s*j[1, 0, 0, 0, 1, 0, 1, 0, 2] + 
  4*e^2*m2*s*j[1, 0, 0, 0, 1, 0, 1, 0, 3] + 
  e^2*m2*s*j[1, 0, 0, 0, 1, 0, 2, 0, 2], 
 e^3*root1*j[2, 1, 0, 0, 0, 0, 1, 0, 1], 
 e^4*(m2 - t)*j[0, 0, 1, 0, 1, 0, 1, 1, 1], 
 -(e^3*root1*(m2 - s - t)*j[0, 0, 1, 0, 1, 0, 1, 1, 2]), 
 -(e^3*(2*m2 - s)*(m2 - s - t)*j[0, 0, 1, 0, 1, 0, 1, 1, 2])/2 - 
  e^3*m2*(m2 - s - t)*j[0, 0, 1, 0, 1, 0, 1, 2, 1], 
 e^4*root1*j[0, 1, 1, 0, 0, 0, 1, 1, 1], 
 -(e^3*m2*(m2 - t)*j[0, 1, 1, 0, 0, 0, 1, 1, 2]), 
 e^3*(m2 - t)*(m2 - s - t)*j[0, 1, 2, 0, 0, 0, 1, 1, 1], 
 -(e^3*m2*(m2 - s - t)*j[0, 1, 1, 0, 0, 0, 1, 2, 1]), 
 -(e^4*(m2 - s - t)*j[0, 1, 1, 0, 1, 0, 0, 1, 1]), 
 -(e^3*m2*(m2 - t)*j[0, 1, 1, 0, 1, 0, 0, 1, 2]) - 
  (e^3*(2*m2 - s)*(m2 - t)*j[0, 1, 1, 0, 1, 0, 0, 2, 1])/2, 
 -(e^3*root1*(m2 - t)*j[0, 1, 1, 0, 1, 0, 0, 2, 1]), 
 e^4*root1*j[1, 0, 0, 0, 1, 0, 1, 1, 1], e^3*s*j[0, 0, 0, 0, 1, 0, 1, 1, 2] + 
  e^3*s*j[1, 0, 0, 0, 1, 0, 1, 0, 2] - 
  2*e^2*m2*s*j[1, 0, 0, 0, 1, 0, 1, 0, 3] - 
  2*e^4*s*j[1, 0, 0, 0, 1, 0, 1, 1, 1] + 
  e^2*m2*s*j[1, 0, 0, 0, 1, 0, 1, 1, 2], e^3*s*(-2*m2 + s + t)*
  j[1, 0, 1, 0, 1, 0, 1, 0, 2], e^3*m2*s*j[1, 0, 1, 0, 1, 0, 1, 0, 2] + 
  e^3*s*(-m2 + s + t)*j[1, 0, 1, 0, 1, 0, 2, 0, 1], 
 e^4*root1*j[1, 1, 0, 0, 0, 0, 1, 1, 1], 
 2*e^4*s*j[1, 1, 0, 0, 0, 0, 1, 1, 1] + e^2*(1 + 2*e)*m2*s*
   j[1, 1, 0, 0, 0, 0, 2, 1, 1] - (e^3*s*j[2, 1, 0, 0, 0, 0, 1, 0, 1])/2, 
 -(e^4*(m2 - t)*j[1, 1, 1, 0, 0, 0, 1, 0, 1]), 
 e^3*m2*s*j[1, 1, 1, 0, 0, 0, 1, 0, 2], 
 -(e^4*(m2 - s - t)*j[1, 1, 1, 0, 0, 0, 1, 1, 0]), 
 e^3*m2*s*j[1, 1, 1, 0, 0, 0, 1, 2, 0], e^3*s*t*j[1, 1, 1, 0, 1, 0, 0, 2, 0], 
 e^3*m2*s*j[1, 1, 1, 0, 1, 0, 0, 2, 0] - e^2*m2*s*(m2 - t)*
   j[1, 1, 1, 0, 1, 0, 0, 3, 0], e^4*s*(-m2 + s + t)*
  j[1, 0, 1, 0, 1, 0, 1, 1, 1], e^4*root1*s*j[1, 1, 0, 0, 1, 0, 1, 1, 1], 
 I*e^4*root2*j[1, 1, 1, 0, 0, 0, 1, 1, 1], 
 -((e^2*m2*root1*s*j[0, 0, 0, 0, 2, 0, 1, 0, 2])/((m2 - t)*(m2 - s - t))) + 
  e^3*root1*j[0, 0, 1, 0, 0, 0, 1, 1, 2] - 
  e^2*m2*root1*j[0, 0, 1, 0, 0, 0, 1, 1, 3] - 
  (e^2*(4*m2 - s)*s*(3*m2 - s - t)*j[0, 0, 2, 0, 0, 0, 1, 0, 2])/
   (2*root1*(m2 - s - t)) - (e^2*root1*j[0, 0, 2, 0, 0, 0, 2, 0, 1])/4 + 
  e^3*root1*j[0, 1, 1, 0, 0, 0, 0, 2, 1] - 
  e^2*m2*root1*j[0, 1, 1, 0, 0, 0, 0, 3, 1] - 
  (e^2*root1*(m2 + t)*j[0, 2, 1, 0, 0, 0, 0, 2, 0])/(2*(m2 - t)) - 
  (e^2*root1*j[0, 2, 2, 0, 0, 0, 0, 1, 0])/4 + 
  e^4*root1*j[1, 1, 1, -1, 0, 0, 1, 1, 1] + 
  e^4*root1*j[1, 1, 1, 0, -1, 0, 1, 1, 1] + 
  e^4*root1*j[1, 1, 1, 0, 0, -1, 1, 1, 1] - e^4*root1*(m2 - s - t)*
   j[1, 1, 1, 0, 0, 0, 1, 1, 1], 
 (e^2*m2*(m2 + s - t)*j[0, 0, 0, 0, 2, 0, 1, 0, 2])/(m2 - t) + 
  e^3*s*j[0, 1, 1, 0, 0, 0, 0, 2, 1] - 
  e^2*m2*s*j[0, 1, 1, 0, 0, 0, 0, 3, 1] + e^4*(m2 - s - t)*
   j[0, 1, 1, 0, 0, 0, 1, 1, 1] + (e^2*(m2*s + m2*t + s*t - t^2)*
    j[0, 2, 1, 0, 0, 0, 0, 2, 0])/(2*(-m2 + t)) - 
  (e^2*s*j[0, 2, 2, 0, 0, 0, 0, 1, 0])/4 - 
  e^4*(m2 - s - t)*j[1, 1, 1, 0, -1, 0, 1, 1, 1] + 
  e^4*s*j[1, 1, 1, 0, 0, -1, 1, 1, 1] + e^4*s*j[1, 1, 1, 0, 0, 0, 1, 0, 1] - 
  (e^4*(m2 + s - t)*j[1, 1, 1, 0, 0, 0, 1, 1, 0])/2 + 
  e^4*s*(-m2 + s + t)*j[1, 1, 1, 0, 0, 0, 1, 1, 1], 
 -(e^4*(m2 - t)*j[1, 1, 1, 0, 0, -1, 1, 1, 1]) + 
  (e^4*(m2 + s - t)*j[1, 1, 1, 0, 0, 0, 1, 1, 0])/2, 
 -(e^4*s*(m2 - t)*j[1, 1, 1, 0, 1, 0, 0, 1, 1]), 
 (-3*e^2*m2*(3*m2 - 2*s - 3*t)*(m2 + s - t)*j[0, 0, 0, 0, 2, 0, 1, 0, 2])/
   (4*(m2 - t)*(m2 - s - t)) + (e^4*s*(m2 - t)*j[0, 0, 1, 0, 1, 0, 1, 1, 2])/
   (1 + 4*e) + (e^2*(2*m2^2 + 2*m2*s - s^2 - 3*m2*t + t^2)*
    j[0, 0, 2, 0, 0, 0, 1, 0, 2])/(2*(m2 - s - t)) - 
  (e^2*s*j[0, 0, 2, 0, 0, 0, 2, 0, 1])/4 + 
  (e^4*s*(m2 - t)*j[0, 1, 1, 0, 1, 0, 0, 2, 1])/(1 + 4*e) + 
  (e^4*s*(m2 - t)*j[0, 1, 2, 0, 0, 0, 1, 1, 1])/(1 + 4*e) + 
  (e^2*s*(m2 + 2*t)*j[0, 2, 1, 0, 0, 0, 0, 2, 0])/(2*(m2 - t)) + 
  (e^2*s*j[0, 2, 2, 0, 0, 0, 0, 1, 0])/4 - 
  (e^3*s*(m2 + s - t)*j[1, 0, 1, 0, 1, 0, 1, 0, 2])/4 - 
  (e^3*s*(m2 + s - t)*j[1, 0, 1, 0, 1, 0, 2, 0, 1])/4 - 
  (3*e^4*(m2 - t)*(m2 + s - t)*j[1, 1, 1, 0, 0, 0, 1, 0, 1])/
   (2*(m2 - s - t)) - (e^3*m2*s*(m2 + s - t)*j[1, 1, 1, 0, 0, 0, 1, 0, 2])/
   (-m2 + s + t) + (3*e^4*(m2 - s - t)*(m2 + s - t)*
    j[1, 1, 1, 0, 0, 0, 1, 1, 0])/(m2 - t) + e^4*s*(-m2 + s + t)*
   j[1, 1, 1, 0, 0, 0, 1, 1, 1] + 
  (2*e^3*m2*s*(m2 + s - t)*j[1, 1, 1, 0, 0, 0, 1, 2, 0])/(m2 - t) + 
  e^4*s^2*j[1, 1, 1, 0, 1, -1, 1, 1, 1] - 
  e^4*s^2*j[1, 1, 1, 0, 1, 0, 0, 1, 1] + 
  e^3*s^2*j[1, 1, 1, 0, 1, 0, 0, 2, 0] - 
  e^2*m2*s^2*j[1, 1, 1, 0, 1, 0, 0, 3, 0] + e^4*s^2*(-m2 + s + t)*
   j[1, 1, 1, 0, 1, 0, 1, 1, 1] + (3*e^2*s*(m2 + s - t)*(-3*m2 + 2*s + 3*t)*
    j[2, 1, 0, 0, 0, 0, 2, 0, 0])/(8*(m2 - t)*(-m2 + s + t)), 
 -(e^4*root1*s*j[1, 0, 1, 0, 1, 0, 1, 1, 1]) + 
  e^4*root1*s*j[1, 1, 1, -1, 1, 0, 1, 1, 1] + 
  e^4*root1*(m2 - t)*j[1, 1, 1, 0, 0, 0, 1, 1, 1], 
 (3*e^2*m2*(m2 + s - t)*j[0, 0, 0, 0, 2, 0, 1, 0, 2])/(4*(m2 - s - t)) - 
  (e^4*s*(m2 - t)*j[0, 0, 1, 0, 1, 0, 1, 1, 2])/(1 + 4*e) - 
  (e^2*(2*m2^2 + 2*m2*s - s^2 - 3*m2*t + t^2)*j[0, 0, 2, 0, 0, 0, 1, 0, 2])/
   (2*(m2 - s - t)) + (e^2*s*j[0, 0, 2, 0, 0, 0, 2, 0, 1])/4 - 
  (e^4*s*(m2 - t)*j[0, 1, 1, 0, 1, 0, 0, 2, 1])/(1 + 4*e) - 
  (e^4*s*(m2 - t)*j[0, 1, 2, 0, 0, 0, 1, 1, 1])/(1 + 4*e) + 
  (e^3*s*(m2 + s - t)*j[1, 0, 1, 0, 1, 0, 1, 0, 2])/4 + 
  (e^3*s*(m2 + s - t)*j[1, 0, 1, 0, 1, 0, 2, 0, 1])/4 + 
  (3*e^4*(m2 - t)*(m2 + s - t)*j[1, 1, 1, 0, 0, 0, 1, 0, 1])/
   (2*(m2 - s - t)) - (e^3*m2*s*(m2 + s - t)*j[1, 1, 1, 0, 0, 0, 1, 0, 2])/
   (m2 - s - t) - e^4*s*(m2 - t)*j[1, 1, 1, 0, 1, -1, 1, 1, 1] + 
  (3*e^2*s*(m2 + s - t)*j[2, 1, 0, 0, 0, 0, 2, 0, 0])/(8*(-m2 + s + t)), 
 (-4*e^5*j[0, 0, 0, 0, 0, 0, 0, 2, 2])/((-1 + 2*e)*(1 + 2*e)) - 
  (e^2*(16*e^2*m2 + s - 4*e*s + 8*e^2*s)*j[0, 0, 0, 0, 1, 0, 0, 2, 2])/
   (4*(-1 + 2*e)) - (e^4*s*j[0, 0, 0, 0, 1, 0, 1, 1, 2])/(-1 + 2*e) - 
  (2*e^4*(4*m2 - s)*j[0, 0, 0, 0, 2, 0, 0, 2, 1])/(-1 + 2*e) - 
  (e^2*m2*(-6*m2^2 + 5*m2*s + 2*e*m2*s - s^2 + 2*e*s^2 + 12*m2*t - 5*s*t - 
     2*e*s*t - 6*t^2)*j[0, 0, 0, 0, 2, 0, 1, 0, 2])/
   (4*(-1 + 2*e)*(m2 - t)*(m2 - s - t)) + 
  (e^3*s*j[0, 0, 1, 0, 0, 0, 1, 1, 2])/2 - 
  (e^2*m2*(m2 + s - t)*j[0, 0, 1, 0, 0, 0, 1, 1, 3])/4 - 
  (e^3*s*(-m2 + s + t)*j[0, 0, 1, 0, 1, 0, 1, 1, 2])/8 + 
  (e^2*(2*m2^2 + 3*m2*s - s^2 - 3*m2*t + t^2)*j[0, 0, 2, 0, 0, 0, 1, 0, 2])/
   (8*(m2 - s - t)) - (e^2*s*j[0, 0, 2, 0, 0, 0, 2, 0, 1])/8 + 
  (e^3*(5*m2 + 2*e*m2 - s + 2*e*s - 5*t - 2*e*t)*j[0, 1, 1, 0, 0, 0, 0, 2, 
     1])/(4*(-1 + 2*e)) - (e^2*m2*(7*m2 + 2*e*m2 - s + 2*e*s - 7*t - 2*e*t)*
    j[0, 1, 1, 0, 0, 0, 0, 3, 1])/(4*(-1 + 2*e)) - 
  (e^4*(m2 - t)*j[0, 1, 1, 0, 0, 0, 1, 1, 1])/4 + 
  (e^4*(3*m2 - 3*s + 2*e*s - 3*t)*j[0, 1, 1, 0, 1, 0, 0, 1, 1])/(-1 + 2*e) - 
  (e^3*m2*(m2 - t)*j[0, 1, 1, 0, 1, 0, 0, 1, 2])/(-1 + 2*e) + 
  (e^3*(-8*m2 + 3*s + 2*e*s)*(m2 - t)*j[0, 1, 1, 0, 1, 0, 0, 2, 1])/
   (8*(-1 + 2*e)) - (e^2*(7*m2^2 + 2*e*m2^2 - m2*s + 2*e*m2*s - 4*m2*t - 
     s*t + 2*e*s*t - 3*t^2 - 2*e*t^2)*j[0, 2, 1, 0, 0, 0, 0, 2, 0])/
   (8*(-1 + 2*e)*(m2 - t)) - (e^2*(7*m2 + 2*e*m2 - s + 2*e*s - 7*t - 2*e*t)*
    j[0, 2, 2, 0, 0, 0, 0, 1, 0])/(16*(-1 + 2*e)) + 
  (e^4*s*j[1, 0, 0, 0, 1, 0, 1, 0, 2])/(-1 + 2*e) - 
  (2*e^3*m2*s*j[1, 0, 0, 0, 1, 0, 1, 0, 3])/(-1 + 2*e) + 
  e^3*m2*s*j[1, 0, 0, 0, 1, 0, 1, 1, 2] + 
  (e^3*s*(-2*m2 + 2*e*m2 + s + t)*j[1, 0, 1, 0, 1, 0, 1, 0, 2])/
   (2*(-1 + 2*e)) - (e^4*s^2*j[1, 0, 1, 0, 1, 0, 1, 1, 1])/2 - 
  (e^4*s*j[1, 1, 0, 0, 0, 0, 1, 1, 1])/4 + 
  (e^4*s^2*j[1, 1, 0, 0, 1, 0, 1, 1, 1])/4 + 
  (e^4*s*j[1, 1, 1, -1, 0, 0, 1, 1, 1])/2 + 
  e^4*s*j[1, 1, 1, -1, 1, -1, 1, 1, 1] + 
  (e^4*s^2*j[1, 1, 1, -1, 1, 0, 1, 1, 1])/2 + 
  (e^4*(m2 + s - t)*j[1, 1, 1, 0, -1, 0, 1, 1, 1])/4 + 
  (e^4*(m2 + s - t)*j[1, 1, 1, 0, 0, -1, 1, 1, 1])/4 - 
  (e^4*(-5*m2 + 10*e*m2 - s + 10*e*s + 5*t - 10*e*t)*
    j[1, 1, 1, 0, 0, 0, 1, 0, 1])/(4*(-1 + 2*e)) - 
  (e^4*(-m2 + 2*e*m2 + s + 2*e*s + t - 2*e*t)*j[1, 1, 1, 0, 0, 0, 1, 1, 0])/
   (2*(-1 + 2*e)) + (e^4*s*(m2 + s - t)*j[1, 1, 1, 0, 0, 0, 1, 1, 1])/4 + 
  e^3*s*j[2, 0, 0, 0, 1, 0, 0, 0, 2] - (4*e^4*s*j[2, 1, 0, 0, 0, 0, 1, 0, 1])/
   (-1 + 2*e)}


==> anc/canon-basis-B.m <==
(* Matteo Becchetti, Roberto Bonciani, Valerio Casconi, Andrea Ferroglia,
 * Simone Lavacca and Andreas von Manteuffel:
 * "Master Integrals for the two-loop, non-planar QCD corrections to
 *  top-quark pair production in the quark-annihilation channel"
 * April 2019
 *
 * This file contains the definition of the canonical basis integrals
 * {fB1,...,fB44} in (4.53)-(4.96). The j[b1,...,b9] represent the
 * pre-canonical integrals, where b1,...,b9 denote the exponents of
 * the respective propagator. The denominators of the family are
 *
 * { -k1^2, -k2^2, -(k1+p1)^2, -(k1+k2+p1)^2, -(k1+p1+p2)^2,
 *   -(k2+p1+p2)^2, -(k1+k2+p1+p2)^2, m2 - (k1+k2+p3)^2, m2 - (k2+p3)^2 },
 *
 * where s=(p1+p2)^2, t=(p1-p3)^2, m2=p3^2=(p1+p2-p3)^2=m^2.
 * In the physical region, the roots are defined in (5.1). We apply
 * the rationalizing parametrization
 *
 * { s -> -m2*(1-w)^2/w,
 *   t -> -m2*(1-w+w^2-z^2)/(z^2-w),
 *   root1 -> m2*(w^2-1)/w,
 *   root2 -> m2^2*(w-1)^3*z/(w*(z^2-w)) }
 *
 * and use the resulting rational definition of our canonical
 * basis integrals for all regions of the phase space.
 *)
{e^2*j[0, 0, 0, 0, 0, 0, 0, 2, 2], e^2*t*j[0, 0, 0, 1, 0, 0, 0, 2, 2], 
 -(e^2*(2*m2 - s - t)*j[0, 0, 2, 0, 0, 0, 1, 0, 2]), 
 2*e^2*m2*j[0, 0, 2, 0, 0, 0, 1, 0, 2] - e^2*(m2 - s - t)*
   j[0, 0, 2, 0, 0, 0, 2, 0, 1], e^2*m2*j[0, 0, 2, 1, 0, 0, 0, 0, 2], 
 e^2*t*j[0, 2, 1, 0, 0, 0, 0, 2, 0], -2*e^2*m2*j[0, 2, 1, 0, 0, 0, 0, 2, 0] - 
  e^2*(m2 - t)*j[0, 2, 2, 0, 0, 0, 0, 1, 0], 
 e^2*s*j[2, 2, 0, 0, 0, 0, 1, 0, 0], e^3*(m2 - s - t)*
  j[0, 0, 1, 0, 0, 0, 1, 1, 2], e^2*m2*(m2 - s - t)*
  j[0, 0, 1, 0, 0, 0, 1, 1, 3], e^3*(m2 - t)*j[0, 0, 1, 1, 0, 0, 0, 1, 2], 
 e^2*m2*(m2 - t)*j[0, 0, 1, 1, 0, 0, 0, 1, 3], 
 -3*e^3*m2*j[0, 0, 1, 1, 0, 0, 0, 1, 2] + 
  2*e^2*m2^2*j[0, 0, 1, 1, 0, 0, 0, 1, 3] + 
  e^2*m2*(2*m2 - t)*j[0, 0, 1, 1, 0, 0, 0, 2, 2], 
 e^3*(m2 - t)*j[0, 1, 1, 0, 0, 0, 0, 2, 1], 
 e^2*m2*(m2 - t)*j[0, 1, 1, 0, 0, 0, 0, 3, 1], 
 e^3*root1*j[2, 1, 0, 0, 0, 0, 1, 0, 1], 
 e^3*(m2 - t)*j[1, 2, 0, 1, 0, 0, 0, 1, 0], 
 -(e^3*(m2 - t)*(2*m2 - s - t)*j[0, 0, 1, 1, 0, 0, 1, 1, 2]), 
 e^3*(m2 - t)*(m2 - s - t)*j[0, 0, 1, 1, 0, 0, 1, 1, 2] - 
  e^2*m2*(m2 - t)*(m2 - s - t)*j[0, 0, 1, 1, 0, 0, 1, 1, 3], 
 e^4*root1*j[0, 1, 1, 0, 0, 0, 1, 1, 1], 
 e^3*m2*(m2 - t)*j[0, 1, 1, 0, 0, 0, 1, 1, 2], 
 -(e^3*(m2 - t)*(m2 - s - t)*j[0, 1, 2, 0, 0, 0, 1, 1, 1]), 
 -(e^3*m2*(m2 - s - t)*j[0, 1, 1, 0, 0, 0, 1, 2, 1]), 
 e^4*s*j[1, 0, 1, 1, 0, 0, 1, 0, 1], e^3*(m2 - t)*(m2 - s - t)*
  j[1, 0, 1, 1, 0, 0, 1, 0, 2], 2*e^4*s*j[1, 1, 0, 0, 0, 0, 1, 1, 1] + 
  e^2*(1 + 2*e)*m2*s*j[1, 1, 0, 0, 0, 0, 2, 1, 1] - 
  (e^3*s*j[2, 1, 0, 0, 0, 0, 1, 0, 1])/2, 
 e^4*root1*j[1, 1, 0, 0, 0, 0, 1, 1, 1], 
 -(e^4*(m2 - t)*j[1, 1, 0, 1, 0, 0, 0, 1, 1]), 
 -(e^3*m2*(m2 - t)*j[1, 1, 0, 1, 0, 0, 0, 2, 1]), 
 -(e^4*(m2 - s - t)*j[1, 1, 0, 1, 0, 0, 1, 0, 1]), 
 e^3*m2*s*j[1, 1, 0, 1, 0, 0, 1, 0, 2], 
 -(e^3*s*(m2 - t)*j[1, 2, 0, 1, 0, 0, 1, 1, 0]), 
 -(e^4*(m2 - t)*j[1, 1, 1, 0, 0, 0, 1, 0, 1]), 
 e^3*m2*s*j[1, 1, 1, 0, 0, 0, 1, 0, 2], 
 e^4*(m2 - t)^2*j[1, 1, 1, 1, 0, 0, 0, 1, 1], 
 -(e^4*root1*(m2 - t)*j[1, 1, 0, 1, 0, 0, 1, 1, 1]), 
 e^3*(-1 + 2*e)*(m2 - t)*j[1, 1, 0, 1, 0, -1, 1, 1, 1] - 
  2*e^4*(m2 - t)*j[1, 1, 0, 1, 0, 0, 1, 0, 1] + 
  2*e^4*s*(m2 - t)*j[1, 1, 0, 1, 0, 0, 1, 1, 1], 
 I*e^4*root2*j[1, 1, 1, 0, 0, 0, 1, 1, 1], 
 e^3*root1*j[0, 0, 1, 0, 0, 0, 1, 1, 2] - 
  e^2*m2*root1*j[0, 0, 1, 0, 0, 0, 1, 1, 3] + 
  (e^2*root1*(3*m2 - s - t)*j[0, 0, 2, 0, 0, 0, 1, 0, 2])/(2*(m2 - s - t)) - 
  (e^2*root1*j[0, 0, 2, 0, 0, 0, 2, 0, 1])/4 - 
  (e^2*m2*root1*s*j[0, 0, 2, 1, 0, 0, 0, 0, 2])/((m2 - t)*(m2 - s - t)) + 
  e^3*root1*j[0, 1, 1, 0, 0, 0, 0, 2, 1] - 
  e^2*m2*root1*j[0, 1, 1, 0, 0, 0, 0, 3, 1] - 
  (e^2*root1*(m2 + t)*j[0, 2, 1, 0, 0, 0, 0, 2, 0])/(2*(m2 - t)) - 
  (e^2*root1*j[0, 2, 2, 0, 0, 0, 0, 1, 0])/4 + 
  e^4*root1*j[1, 1, 1, -1, 0, 0, 1, 1, 1] + 
  e^4*root1*j[1, 1, 1, 0, -1, 0, 1, 1, 1] + 
  e^4*root1*j[1, 1, 1, 0, 0, -1, 1, 1, 1] - e^4*root1*(m2 - s - t)*
   j[1, 1, 1, 0, 0, 0, 1, 1, 1], (e^2*m2*s*j[0, 0, 2, 1, 0, 0, 0, 0, 2])/
   (m2 - t) + e^3*s*j[0, 1, 1, 0, 0, 0, 0, 2, 1] - 
  e^2*m2*s*j[0, 1, 1, 0, 0, 0, 0, 3, 1] + e^4*(m2 - s - t)*
   j[0, 1, 1, 0, 0, 0, 1, 1, 1] - 
  (e^2*s*(m2 + t)*j[0, 2, 1, 0, 0, 0, 0, 2, 0])/(2*(m2 - t)) - 
  (e^2*s*j[0, 2, 2, 0, 0, 0, 0, 1, 0])/4 - 
  e^4*s*j[1, 1, 0, 1, 0, 0, 1, 0, 1] - e^4*(m2 - s - t)*
   j[1, 1, 1, 0, -1, 0, 1, 1, 1] + e^4*s*j[1, 1, 1, 0, 0, -1, 1, 1, 1] + 
  e^4*s*j[1, 1, 1, 0, 0, 0, 1, 0, 1] + e^4*s*(-m2 + s + t)*
   j[1, 1, 1, 0, 0, 0, 1, 1, 1], e^4*s*j[1, 1, 0, 1, 0, 0, 1, 0, 1] - 
  e^4*(m2 - t)*j[1, 1, 1, 0, 0, -1, 1, 1, 1], 
 e^3*m2*(m2 - t)*j[0, 0, 1, 1, 0, 0, 1, 1, 2] + 
  e^2*m2*(m2 - t)*(m2 - s - t)*j[0, 0, 1, 1, 0, 0, 1, 1, 3] + 
  e^3*(m2 - t)*(m2 - s - t)*j[1, 0, 1, 1, 0, 0, 1, 0, 2] + 
  e^3*m2*s*j[1, 1, 0, 1, 0, 0, 1, 0, 2] - 
  e^4*(m2 - t)*j[1, 1, 1, 0, 0, 0, 1, 0, 1] + 
  e^3*m2*s*j[1, 1, 1, 0, 0, 0, 1, 0, 2] + e^4*(m2 - t)*(m2 - s - t)*
   j[1, 1, 1, 1, -1, 0, 1, 1, 1] + e^4*(m2 - t)*(m2 - s - t)*
   j[1, 1, 1, 1, 0, -1, 1, 1, 1] + e^4*s*(m2 - t)*
   j[1, 1, 1, 1, 0, 0, 0, 1, 1] - e^4*s*(m2 - t)*(-m2 + s + t)*
   j[1, 1, 1, 1, 0, 0, 1, 1, 1] + e^2*s*j[2, 2, 0, 0, 0, 0, 1, 0, 0], 
 e^3*(m2 - t)*(2*m2 - t)*j[0, 0, 1, 1, 0, 0, 1, 1, 2] - 
  e^2*m2*s*(m2 - t)*j[0, 0, 1, 1, 0, 0, 1, 1, 3] - 
  (e^3*(m2 - t)^2*j[1, 0, 1, 1, 0, 0, 1, 0, 2])/2 - 
  e^4*(m2 - s - t)*j[1, 1, 0, 1, 0, 0, 1, 0, 1] + 
  e^3*m2*s*j[1, 1, 0, 1, 0, 0, 1, 0, 2] + 
  e^4*s*(m2 - t)*j[1, 1, 1, 0, 0, 0, 1, 1, 1] + 
  e^4*(m2 - t)^2*j[1, 1, 1, 1, -1, 0, 1, 1, 1] + 
  e^2*s*j[2, 2, 0, 0, 0, 0, 1, 0, 0], 
 e^3*(m2 - t)^2*j[0, 0, 1, 1, 0, 0, 1, 1, 2] - 
  e^2*m2*(m2 - t)^2*j[0, 0, 1, 1, 0, 0, 1, 1, 3] - 
  (e^2*(-3*m2^2 + 8*e*m2^2 + 4*m2*s + 8*e*m2*s - s^2 - 4*e*s^2 + 4*m2*t - 
     12*e*m2*t - 2*s*t - t^2 + 4*e*t^2)*j[0, 0, 2, 0, 0, 0, 1, 0, 2])/
   (4*(1 + 4*e)*(m2 - s - t)) + (e^2*(-m2 + s + 4*e*s + t)*
    j[0, 0, 2, 0, 0, 0, 2, 0, 1])/(8*(1 + 4*e)) + 
  (3*e^3*m2*s*j[0, 0, 2, 1, 0, 0, 0, 0, 2])/((1 + 4*e)*(m2 - s - t)) - 
  (e^3*(m2 - t)^2*j[0, 1, 2, 0, 0, 0, 1, 1, 1])/2 - 
  (e^2*(9*m2 + 32*e*m2 + 2*t)*j[0, 2, 1, 0, 0, 0, 0, 2, 0])/(4*(1 + 4*e)) - 
  (e^2*(9 + 32*e)*(m2 - t)*j[0, 2, 2, 0, 0, 0, 0, 1, 0])/(8*(1 + 4*e)) + 
  e^4*s*j[1, 0, 1, 1, 0, 0, 1, 0, 1] - 
  (e^3*(m2 - t)*(m2 + 4*e*m2 - s - t - 4*e*t)*j[1, 0, 1, 1, 0, 0, 1, 0, 2])/
   (4*(1 + 4*e)) - (e^4*(5 + 8*e)*(m2 - s - t)*j[1, 1, 0, 1, 0, 0, 1, 0, 1])/
   (2*(1 + 4*e)) + (4*e^4*m2*s*j[1, 1, 0, 1, 0, 0, 1, 0, 2])/(1 + 4*e) + 
  (6*e^5*(m2 - t)^2*j[1, 1, 1, 0, 0, 0, 1, 0, 1])/((1 + 4*e)*(m2 - s - t)) - 
  (e^3*m2*s*(-m2 + s + 4*e*s + t)*j[1, 1, 1, 0, 0, 0, 1, 0, 2])/
   ((1 + 4*e)*(m2 - s - t)) + e^4*(m2 - t)^2*j[1, 1, 1, 1, 0, -1, 1, 1, 1] + 
  (3*e^2*s*(m2 + 4*e*m2 - s - t - 4*e*t)*j[2, 2, 0, 0, 0, 0, 1, 0, 0])/
   (8*(1 + 4*e)*(-m2 + s + t))}


==> anc/deq-A.m <==
(* Matteo Becchetti, Roberto Bonciani, Valerio Casconi, Andrea Ferroglia,
 * Simone Lavacca and Andreas von Manteuffel:
 * "Master Integrals for the two-loop, non-planar QCD corrections to
 *  top-quark pair production in the quark-annihilation channel"
 * April 2019
 *
 * This file contains the matrix A~(x) in the differential equation (3.3)
 * for the integrals {fA1,...,fA52} defined in (4.1)-(4.52).
 *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-Log[w], -2*Log[-1 + w] + 4*Log[w] - 6*Log[1 + w], -3*Log[w], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 2*Log[w], 2*Log[-1 + w] - Log[w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -4*Log[-1 + w] + Log[w] - 4*Log[z] + Log[-w + z^2] + 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -2*Log[-1 + w] + Log[w] - 2*Log[z] + 
   Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, 0, -8*Log[-1 + w] - 8*Log[z] + 
   4*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -4*Log[-1 + w] + 2*Log[w] - 
   4*Log[z] + 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, -4*Log[-1 + w] + Log[-w + z^2] + 
   Log[-1 + w - w^2 + z^2], -2*Log[-1 + w] + Log[-w + z^2], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 
  -8*Log[-1 + w] + 4*Log[-1 + w - w^2 + z^2], 
  -4*Log[-1 + w] + 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, -2*Log[-1 + w] + Log[w], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[-1 + w] + 2*Log[w], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {-Log[w], 0, -2*Log[w], 4*Log[w], 0, 0, 0, 
  0, 0, 0, 2*Log[-1 + w] - 2*Log[w] + 2*Log[1 + w], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {-Log[w]/2 - Log[-w + z^2]/2 + 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 0, 0, 0, 
  -Log[w] - Log[-w + z^2] + Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  Log[w]/2 + Log[-w + z^2]/2 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 0, 0, 0, 
  0, 0, 4*Log[-1 + w] + Log[w] + 4*Log[z] + Log[-w + z^2] - 
   3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -2*Log[w] - 2*Log[-w + z^2] + 
   2*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-Log[w]/2 - Log[-w + z^2]/2 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 
  0, 0, 0, -Log[w]/2 - Log[-w + z^2]/2 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 
  Log[w]/2 + Log[-w + z^2]/2 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 0, 0, 0, 
  0, 0, 6*Log[-1 + w] + 6*Log[z] - 3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  -4*Log[-1 + w] - 4*Log[z] + 2*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 0, 
  -Log[-w + z^2] + Log[-1 + w - w^2 + z^2], 
  Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 0, 
  4*Log[-1 + w] + Log[-w + z^2] - 3*Log[-1 + w - w^2 + z^2], 
  -2*Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 0, 
  -Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 
  Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 0, 
  6*Log[-1 + w] - 3*Log[-1 + w - w^2 + z^2], 
  -4*Log[-1 + w] + 2*Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, 0, 0, 2*Log[w], 0, 0, 0, 0, -Log[w], 0, 0, 0, 0, 0, 0, 
  -Log[w] + 2*Log[1 + w], 0, -Log[w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 3*Log[w], 0, 0, 0, 0, -Log[w], 0, 0, 0, 0, 0, 0, 
  3*Log[-1 + w] - (3*Log[w])/2, -4*Log[-1 + w] + Log[w] + 2*Log[1 + w], 
  -Log[w]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 2*Log[w], -4*Log[-1 + w] + 2*Log[w], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, 0, -2*Log[w], 0, 0, 0, 0, 0, -Log[w]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  -4*Log[-1 + w] + Log[w] + 2*Log[1 + w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, -Log[-1 + z]/4 - Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 
  Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4 - 
   Log[-w + z^2]/2, Log[-1 + z]/2 - 2*Log[z] + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2, 0, -Log[-1 + z]/4 + Log[z] - Log[1 + z]/4 - Log[-w + z]/4 - 
   Log[w + z]/4, 0, 0, 0, 0, -Log[-1 + z]/4 - Log[1 + z]/4 + Log[-w + z]/4 + 
   Log[w + z]/4, -Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - 
   Log[w + z]/2 + Log[-w + z^2], Log[-1 + z] + Log[1 + z] + Log[-w + z] + 
   Log[w + z] - 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 
  4*Log[w] - 2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  -Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  -Log[-1 + z] + 4*Log[z] - Log[1 + z] - Log[-w + z] - Log[w + z], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {0, Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-w + z^2], 0, -6*Log[w] - 3*Log[-1 + z] - 3*Log[1 + z] + 
   3*Log[-w + z] + 3*Log[w + z], -Log[-1 + z] - Log[1 + z] + Log[-w + z] + 
   Log[w + z], 3*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - 
   Log[w + z], 0, 0, 0, 0, 0, 6*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] - 
   3*Log[-w + z] - 3*Log[w + z], -8*Log[w] - 4*Log[-1 + z] - 4*Log[1 + z] + 
   4*Log[-w + z] + 4*Log[w + z], 0, 0, 0, 0, 0, 0, 
  12*Log[w] + 6*Log[-1 + z] + 6*Log[1 + z] - 6*Log[-w + z] - 6*Log[w + z], 
  -6*Log[-1 + w] + 6*Log[w] - 6*Log[1 + w] + 2*Log[-1 + z] - 8*Log[z] + 
   2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 
  8*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {Log[w]/4 + Log[-w + z^2]/4 - 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/4, Log[w]/2 + Log[-1 + z]/4 + 
   Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 
  (-3*Log[-1 + z])/4 - (3*Log[1 + z])/4 - (3*Log[-w + z])/4 - 
   (3*Log[w + z])/4 + (3*Log[-w + z^2])/2, 0, 2*Log[-1 + w] + Log[-1 + z]/2 + 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 - 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2], Log[-1 + w] - (3*Log[w])/4 + 
   Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4 - 
   (3*Log[-w + z^2])/4 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/4, 0, 0, 0, 0, 
  (3*Log[w])/2 + (3*Log[-1 + z])/4 + (3*Log[1 + z])/4 - (3*Log[-w + z])/4 - 
   (3*Log[w + z])/4, (-3*Log[w])/2 - (3*Log[-w + z^2])/2 + 
   (3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2])/2, Log[w] - Log[-1 + z] - 
   Log[1 + z] - Log[-w + z] - Log[w + z] + 3*Log[-w + z^2] - 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 0, 0, 0, 0, 0, 0, 
  -6*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z], 
  -Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  2*Log[-1 + z] - 8*Log[z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {Log[w]/2, 0, 0, 0, (4*Log[w])/3 + Log[-1 + z]/6 + 
   Log[1 + z]/6 - Log[-w + z]/6 - Log[w + z]/6, 
  Log[w]/6 + Log[-1 + z]/12 + Log[1 + z]/12 - Log[-w + z]/12 - Log[w + z]/12, 
  -Log[w] + Log[-1 + z]/6 + Log[1 + z]/6 - Log[-w + z]/6 - Log[w + z]/6, 
  Log[-1 + z]/12 + Log[1 + z]/12 - Log[-w + z]/12 - Log[w + z]/12, 0, 0, 0, 
  -Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 
  -Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 2*Log[-1 + w] - 6*Log[w] + 10*Log[1 + w] - 2*Log[-1 + z] - 
   2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + 4*Log[-w + z^2], 
  -2*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - Log[w + z], -Log[w], 
  4*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - Log[w + z], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[-w + z^2]/4 + Log[-1 + w - w^2 + z^2]/4, 0, 0, 0, 
  Log[-1 + z]/2 - 2*Log[z] + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  Log[-1 + z]/4 - Log[z] + Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 
  Log[-w + z^2] - Log[-1 + w - w^2 + z^2], -Log[-w + z^2]/4 + 
   Log[-1 + w - w^2 + z^2]/4, 0, 0, 0, 0, -Log[-1 + z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], 
  (-3*Log[-1 + z])/2 - (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - 
   (3*Log[w + z])/2 + (3*Log[-w + z^2])/2 + (3*Log[-1 + w - w^2 + z^2])/2, 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - Log[-w + z^2] - 
   Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[-1 + z] - 3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z], 
  -8*Log[-1 + w] - 2*Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + 
   Log[w + z] + 4*Log[-w + z^2], -Log[-1 + z]/2 + 2*Log[z] - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2, 2*Log[-1 + z] - 8*Log[z] + 2*Log[1 + z] + 
   2*Log[-w + z] + 2*Log[w + z], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -Log[-1 + z] + 4*Log[z] - Log[1 + z] - Log[-w + z] - 
   Log[w + z], -Log[-1 + z]/2 + 2*Log[z] - Log[1 + z]/2 - Log[-w + z]/2 - 
   Log[w + z]/2, -2*Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + 
   Log[w + z], -Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2, 0, 0, 0, -3*Log[-1 + z] - 3*Log[1 + z] - 3*Log[-w + z] - 
   3*Log[w + z] + 6*Log[-w + z^2], 4*Log[-1 + z] + 4*Log[1 + z] + 
   4*Log[-w + z] + 4*Log[w + z] - 8*Log[-w + z^2], 
  3*Log[-1 + z] + 3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z] - 
   6*Log[-w + z^2], -4*Log[-1 + z] - 4*Log[1 + z] - 4*Log[-w + z] - 
   4*Log[w + z] + 8*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 
  -4*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 
  -8*Log[-1 + w] + 2*Log[-1 + z] - 8*Log[z] + 2*Log[1 + z] + 2*Log[-w + z] + 
   2*Log[w + z] + 4*Log[-w + z^2], -2*Log[-1 + z] + 8*Log[z] - 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[w]/4 + Log[-w + z^2]/4 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/4, 0, 0, 0, 
  Log[w] + Log[-w + z^2] - Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  -Log[w]/4 - Log[-w + z^2]/4 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/4, 
  -Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  -Log[w]/2 + Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 0, 
  0, 0, (-3*Log[w])/2 - (3*Log[-1 + z])/2 - (3*Log[1 + z])/2 - 
   (3*Log[-w + z])/2 - (3*Log[w + z])/2 + (3*Log[-w + z^2])/2 + 
   (3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2])/2, Log[w] + Log[-1 + z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z] - Log[-w + z^2] - 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 0, -Log[-1 + z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 
  -6*Log[w] - 3*Log[-1 + z] - 3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z], 
  -4*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 
  -Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  -8*Log[-1 + w] + 4*Log[w] + Log[-1 + z] - 12*Log[z] + Log[1 + z] + 
   Log[-w + z] + Log[w + z] + 4*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, Log[w]/2 + Log[-1 + z]/4 + Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 
  Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4 - 
   Log[-w + z^2]/2, -Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2, 0, 0, 0, -Log[w]/2 + Log[-1 + z]/4 + Log[1 + z]/4 + 
   Log[-w + z]/4 + Log[w + z]/4, 0, 0, Log[w]/2 + Log[-1 + z]/4 + 
   Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 0, 0, 
  Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 - 
   Log[-w + z^2], -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 
   2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[-1 + z] + 8*Log[z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  -2*Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  -Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[-w + z^2]/4 + Log[-1 + w - w^2 + z^2]/4, 
  Log[-1 + z]/4 + Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 
  (3*Log[-1 + z])/4 + (3*Log[1 + z])/4 + (3*Log[-w + z])/4 + 
   (3*Log[w + z])/4 - (3*Log[-w + z^2])/2, 0, 0, 0, 
  2*Log[-1 + w] - Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2 - Log[-1 + w - w^2 + z^2], Log[-1 + w] - Log[w]/2 + 
   Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4 - 
   (3*Log[-w + z^2])/4 + Log[-1 + w - w^2 + z^2]/4, 0, 0, 
  (3*Log[-1 + z])/4 + (3*Log[1 + z])/4 - (3*Log[-w + z])/4 - 
   (3*Log[w + z])/4, 0, 0, (-3*Log[-w + z^2])/2 + 
   (3*Log[-1 + w - w^2 + z^2])/2, -Log[-1 + z] - Log[1 + z] - Log[-w + z] - 
   Log[w + z] + 3*Log[-w + z^2] - Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, -3*Log[-1 + z] + 12*Log[z] - 3*Log[1 + z] - 3*Log[-w + z] - 
   3*Log[w + z], -4*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] + 2*Log[-w + z] + 
   2*Log[w + z], -2*Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 
   2*Log[-w + z^2], 0, -3*Log[-1 + z] - 3*Log[1 + z] + 3*Log[-w + z] + 
   3*Log[w + z], 0, 0, 2*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - 
   Log[w + z], Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  0, 0, 0, 0, 0, -3*Log[-1 + z] - 3*Log[1 + z] + 3*Log[-w + z] + 
   3*Log[w + z], 4*Log[-1 + z] + 4*Log[1 + z] - 4*Log[-w + z] - 4*Log[w + z], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6*Log[-1 + z] + 6*Log[1 + z] - 
   6*Log[-w + z] - 6*Log[w + z], 4*Log[w] - 2*Log[-1 + z] - 2*Log[1 + z] + 
   2*Log[-w + z] + 2*Log[w + z], -6*Log[-1 + w] + 2*Log[w] - 6*Log[1 + w] + 
   2*Log[-1 + z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -Log[w]/4, 0, 0, 0, 0, 0, 0, 0, -Log[-1 + w] + Log[w]/2, 0, 0, 0, 0, 
  Log[-1 + w] - Log[w]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[-1 + w] + 2*Log[1 + w], -Log[w]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, -Log[w], 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[w], 0, 0, 0, 0, 3*Log[w], -2*Log[w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -2*Log[-1 + w] + Log[w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 6*Log[-1 + w] - 3*Log[w] - 3*Log[-1 + z] + 
   12*Log[z] - 3*Log[1 + z] - 3*Log[-w + z] - 3*Log[w + z], 
  4*Log[-1 + w] - 2*Log[w] - 2*Log[-1 + z] + 8*Log[z] - 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z], -Log[-1 + w] + Log[w]/2 + Log[-1 + z]/2 - 
   2*Log[z] + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 0, 
  Log[-1 + w] - Log[w]/2 + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2 - Log[-w + z^2], 0, 0, 0, 0, 0, 0, 
  (-9*Log[w])/2 - (3*Log[-1 + z])/2 - (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2, 3*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - 
   Log[w + z], Log[-1 + w] - Log[w]/2 + Log[-1 + z]/2 + Log[1 + z]/2 + 
   Log[-w + z]/2 + Log[w + z]/2 - Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -2*Log[-1 + w] + 2*Log[w] + Log[-1 + z] - 2*Log[z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z] - Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  -2*Log[-1 + w] + Log[w] - 2*Log[z] + Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -6*Log[-1 + w] + 3*Log[w] + 3*Log[-1 + z] - 12*Log[z] + 
   3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z], 0, 
  3*Log[-1 + w] - (3*Log[w])/2 - (3*Log[-1 + z])/2 + 6*Log[z] - 
   (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - (3*Log[w + z])/2, 0, 0, 
  -Log[-1 + w] + Log[w]/2 - Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - 
   Log[w + z]/2 + Log[-w + z^2], 0, 0, 0, 0, 0, 0, 
  (-3*Log[w])/2 - (3*Log[-1 + z])/2 - (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2, 5*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] - 
   3*Log[-w + z] - 3*Log[w + z], -Log[-1 + w] + Log[w]/2 + Log[-1 + z]/2 + 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 - Log[-w + z^2], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, -6*Log[-1 + w] - 6*Log[z] + 
   3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -6*Log[-1 + w] + 3*Log[w] + 
   Log[-1 + z] - 6*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z] + 
   Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[w]/2, 0, 0, -2*Log[w], 0, 0, 0, 0, 0, Log[w]/4, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[-1 + w] - 2*Log[w] + 
   2*Log[1 + w], Log[w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[w], -4*Log[-1 + w] + 2*Log[w], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  Log[-1 + z]/3 - 2*Log[z] + Log[1 + z]/3 + Log[-w + z]/3 + Log[w + z]/3 + 
   Log[-w + z^2]/3, -Log[-1 + z]/3 + Log[z] - Log[1 + z]/3 - Log[-w + z]/3 - 
   Log[w + z]/3 + Log[-w + z^2]/6, 0, 0, 0, -Log[-1 + z]/4 - Log[1 + z]/4 - 
   Log[-w + z]/4 - Log[w + z]/4 + Log[-w + z^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[w] - 2*Log[-1 + z] - 
   2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 6*Log[-1 + w] - 3*Log[w] - 3*Log[-1 + z] + 12*Log[z] - 
   3*Log[1 + z] - 3*Log[-w + z] - 3*Log[w + z], 
  2*Log[-1 + w] - Log[w] - Log[-1 + z] + 4*Log[z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z], -2*Log[-1 + w] + Log[w] + Log[-1 + z] - 
   4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 0, 
  (-3*Log[-1 + w])/2 + (3*Log[w])/4 + (3*Log[-1 + z])/4 - 3*Log[z] + 
   (3*Log[1 + z])/4 + (3*Log[-w + z])/4 + (3*Log[w + z])/4, 0, 0, 0, 0, 0, 0, 
  0, 0, (3*Log[w])/2 + (3*Log[-1 + z])/2 + (3*Log[1 + z])/2 - 
   (3*Log[-w + z])/2 - (3*Log[w + z])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -12*Log[-1 + w] + 6*Log[-1 + z] - 12*Log[z] + 6*Log[1 + z] + 
   6*Log[-w + z] + 6*Log[w + z], -8*Log[-1 + w] + 4*Log[w] + 3*Log[-1 + z] - 
   8*Log[z] + 3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z] - 2*Log[-w + z^2], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 2*Log[w] - Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z], 0, 
  0, -Log[w] + Log[-1 + z]/3 + Log[1 + z]/3 + Log[-w + z]/3 + Log[w + z]/3 + 
   Log[-w + z^2]/3, Log[w]/2 - Log[-1 + z]/3 - Log[1 + z]/3 - Log[-w + z]/3 - 
   Log[w + z]/3 + Log[-w + z^2]/6, 0, Log[-1 + z]/4 + Log[1 + z]/4 + 
   Log[-w + z]/4 + Log[w + z]/4 - Log[-w + z^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -2*Log[-1 + z] + 8*Log[z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 2*Log[-w + z^2], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 6*Log[-1 + w] + 3*Log[w] - 3*Log[-1 + z] - 3*Log[1 + z] - 
   3*Log[-w + z] - 3*Log[w + z], 0, 0, -2*Log[-1 + w] - Log[w] + 
   Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  2*Log[-1 + w] + Log[w] - Log[-1 + z] - Log[1 + z] - Log[-w + z] - 
   Log[w + z], 0, (-3*Log[-1 + w])/2 - (3*Log[w])/4 + (3*Log[-1 + z])/4 + 
   (3*Log[1 + z])/4 + (3*Log[-w + z])/4 + (3*Log[w + z])/4, 0, 0, 0, 0, 0, 0, 
  0, 0, (-3*Log[w])/2 - (3*Log[-1 + z])/2 - (3*Log[1 + z])/2 + 
   (3*Log[-w + z])/2 + (3*Log[w + z])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 12*Log[-1 + w] - 6*Log[-1 + z] + 12*Log[z] - 
   6*Log[1 + z] - 6*Log[-w + z] - 6*Log[w + z], 
  -8*Log[-1 + w] + 3*Log[-1 + z] + 3*Log[1 + z] + 3*Log[-w + z] + 
   3*Log[w + z] - 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -6*Log[-1 + w] - 3*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] + 
   3*Log[-w + z] + 3*Log[w + z], 0, 0, 4*Log[-1 + w] + 2*Log[w] - 
   2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  -Log[-1 + w] - Log[w]/2 + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2, -Log[-1 + w] + Log[w]/2 - Log[-1 + z]/2 - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2 + Log[-w + z^2], 0, 0, 0, 0, 0, 0, 
  (3*Log[w])/2 - (3*Log[-1 + z])/2 - (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2, -Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - 
   Log[w + z], -Log[-1 + w] + Log[w]/2 - Log[-1 + z]/2 - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2 + Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -4*Log[-1 + w] + Log[-1 + z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z] + Log[-w + z^2] - 
   Log[-1 + w - w^2 + z^2], 4*Log[-1 + w] - 2*Log[-w + z^2], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, -6*Log[-1 + w] - 3*Log[w] + 3*Log[-1 + z] + 
   3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z], 0, 0, 
  2*Log[-1 + w] + Log[w] - Log[-1 + z] - Log[1 + z] - Log[-w + z] - 
   Log[w + z], -2*Log[-1 + w] - Log[w] + Log[-1 + z] + Log[1 + z] + 
   Log[-w + z] + Log[w + z], -Log[-1 + w] + Log[w]/2 - Log[-1 + z]/2 - 
   Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2 + Log[-w + z^2], 0, 0, 0, 0, 
  0, 0, (3*Log[w])/2, -Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + 
   Log[w + z], -Log[-1 + w] + Log[w]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 4*Log[-1 + w] - 2*Log[-1 + w - w^2 + z^2], 
  -4*Log[-1 + w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, Log[w]/2 + Log[-1 + z]/4 + Log[1 + z]/4 - 
   Log[-w + z]/4 - Log[w + z]/4, 0, (-3*Log[-1 + z])/2 - (3*Log[1 + z])/2 - 
   (3*Log[-w + z])/2 - (3*Log[w + z])/2 + 3*Log[-w + z^2], 
  -Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2 + 
   Log[-w + z^2], Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2 - Log[-w + z^2], 0, 0, 0, 0, -Log[w]/2 - Log[-1 + z]/4 - 
   Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 
  (-3*Log[-1 + z])/2 - (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - 
   (3*Log[w + z])/2 + 3*Log[-w + z^2], 2*Log[-1 + z] + 2*Log[1 + z] + 
   2*Log[-w + z] + 2*Log[w + z] - 4*Log[-w + z^2], 0, 0, 
  Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 0, 0, 
  0, 3*Log[-1 + z] + 3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z] - 
   6*Log[-w + z^2], Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 - Log[-w + z]/2 - 
   Log[w + z]/2, Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, -2*Log[w] - Log[-1 + z] - 
   Log[1 + z] + Log[-w + z] + Log[w + z], Log[-1 + z]/2 + Log[1 + z]/2 + 
   Log[-w + z]/2 + Log[w + z]/2 - Log[-w + z^2], 
  -Log[w] - Log[-w + z^2] + Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -4*Log[-1 + w] + 2*Log[w] + Log[-1 + z] - 4*Log[z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, (-3*Log[w])/4, 0, 0, 0, 0, 0, 0, 0, 2*Log[w], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2*Log[w], 0, 0, 0, Log[w], 0, 0, 0, 0, 0, 
  0, 0, -6*Log[-1 + w] + 2*Log[w] + 2*Log[1 + w], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, (I/2)*Log[-1 + z] - (I/2)*Log[1 + z] - (I/2)*Log[-w + z] + 
   (I/2)*Log[w + z], ((-3*I)/4)*Log[-1 + z] + ((3*I)/4)*Log[1 + z] + 
   ((3*I)/4)*Log[-w + z] - ((3*I)/4)*Log[w + z], 
  (I/4)*Log[-1 + z] - (I/4)*Log[1 + z] - (I/4)*Log[-w + z] + 
   (I/4)*Log[w + z], ((-3*I)/4)*Log[-1 + z] + ((3*I)/4)*Log[1 + z] + 
   ((3*I)/4)*Log[-w + z] - ((3*I)/4)*Log[w + z], 
  (I/4)*Log[-1 + z] - (I/4)*Log[1 + z] - (I/4)*Log[-w + z] + 
   (I/4)*Log[w + z], 0, ((-3*I)/16)*Log[-1 + z] + ((3*I)/16)*Log[1 + z] + 
   ((3*I)/16)*Log[-w + z] - ((3*I)/16)*Log[w + z], 0, 
  ((-5*I)/4)*Log[-1 + z] + ((5*I)/4)*Log[1 + z] + ((5*I)/4)*Log[-w + z] - 
   ((5*I)/4)*Log[w + z], I*Log[-1 + z] - I*Log[1 + z] - I*Log[-w + z] + 
   I*Log[w + z], ((-3*I)/4)*Log[-1 + z] + ((3*I)/4)*Log[1 + z] + 
   ((3*I)/4)*Log[-w + z] - ((3*I)/4)*Log[w + z], 
  I*Log[-1 + z] - I*Log[1 + z] - I*Log[-w + z] + I*Log[w + z], 0, 0, 0, 0, 0, 
  0, 0, (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] - (I/2)*Log[-w + z] + 
   (I/2)*Log[w + z], (I/2)*Log[-1 + z] - (I/2)*Log[1 + z] - 
   (I/2)*Log[-w + z] + (I/2)*Log[w + z], 0, (-I/2)*Log[-1 + z] + 
   (I/2)*Log[1 + z] + (I/2)*Log[-w + z] - (I/2)*Log[w + z], 0, 0, 0, 0, 0, 0, 
  0, (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] - (I/2)*Log[-w + z] + 
   (I/2)*Log[w + z], (I/4)*Log[-1 + z] - (I/4)*Log[1 + z] - 
   (I/4)*Log[-w + z] + (I/4)*Log[w + z], ((-3*I)/2)*Log[-1 + z] + 
   ((3*I)/2)*Log[1 + z] + ((3*I)/2)*Log[-w + z] - ((3*I)/2)*Log[w + z], 
  (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] + (I/2)*Log[-w + z] - 
   (I/2)*Log[w + z], I*Log[-1 + z] - I*Log[1 + z] - I*Log[-w + z] + 
   I*Log[w + z], (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] + (I/2)*Log[-w + z] - 
   (I/2)*Log[w + z], 0, 0, 0, 0, -6*Log[-1 + w] + 3*Log[-1 + z] - 6*Log[z] + 
   3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z], 
  I*Log[-1 + z] - I*Log[1 + z] + I*Log[-w + z] - I*Log[w + z], 
  (-I)*Log[-1 + z] + I*Log[1 + z] + I*Log[-w + z] - I*Log[w + z], 
  (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] + (2*I)*Log[-w + z] - 
   (2*I)*Log[w + z], 0, 0, 0, 0, 0}, {Log[w]/2, 0, 0, 
  -2*Log[w] - 2*Log[-1 + z] - 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 
  (2*Log[w])/3 + (5*Log[-1 + z])/6 + (5*Log[1 + z])/6 - (5*Log[-w + z])/6 - 
   (5*Log[w + z])/6, (5*Log[w])/6 + Log[-1 + z]/6 + Log[1 + z]/6 - 
   Log[-w + z]/6 - Log[w + z]/6, -Log[w] + (5*Log[-1 + z])/6 + 
   (5*Log[1 + z])/6 - (5*Log[-w + z])/6 - (5*Log[w + z])/6, 
  (-7*Log[-1 + z])/12 - (7*Log[1 + z])/12 + (7*Log[-w + z])/12 + 
   (7*Log[w + z])/12, 0, Log[w]/2 + (3*Log[-1 + z])/8 + (3*Log[1 + z])/8 - 
   (3*Log[-w + z])/8 - (3*Log[w + z])/8, 0, Log[w] + Log[-1 + z] + 
   Log[1 + z] - Log[-w + z] - Log[w + z], -2*Log[w] - Log[-1 + z] - 
   Log[1 + z] + Log[-w + z] + Log[w + z], Log[w] + Log[-1 + z]/2 + 
   Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  -2*Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 0, 
  0, 0, 0, 0, 4*Log[-1 + w] - 4*Log[w] + 4*Log[1 + w] - Log[-1 + z] - 
   Log[1 + z] - Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], 
  -2*Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  -Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  4*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 0, 
  0, 0, 0, 0, 0, 0, 4*Log[-1 + w] - 2*Log[w], -Log[-1 + z]/2 - Log[1 + z]/2 + 
   Log[-w + z]/2 + Log[w + z]/2, 4*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] - 
   3*Log[-w + z] - 3*Log[w + z], 2*Log[w] + Log[-1 + z] + Log[1 + z] - 
   Log[-w + z] - Log[w + z], -Log[w] - (5*Log[-1 + z])/2 - (5*Log[1 + z])/2 + 
   (5*Log[-w + z])/2 + (5*Log[w + z])/2, Log[-1 + z] + Log[1 + z] - 
   Log[-w + z] - Log[w + z], 0, 0, 0, 0, (2*I)*Log[-1 + z] - 
   (2*I)*Log[1 + z] + (2*I)*Log[-w + z] - (2*I)*Log[w + z], 
  -6*Log[-1 + w] + 2*Log[w] + 2*Log[1 + w], Log[-1 + z] + Log[1 + z] - 
   Log[-w + z] - Log[w + z], 2*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z], 0, 0, 0, 0, 0}, 
 {0, 0, 0, -Log[w] - (3*Log[-1 + z])/2 + 8*Log[z] - (3*Log[1 + z])/2 - 
   (3*Log[-w + z])/2 - (3*Log[w + z])/2, -Log[-1 + z]/6 - Log[1 + z]/6 - 
   Log[-w + z]/6 - Log[w + z]/6 + Log[-w + z^2]/3, 
  -Log[-1 + z]/12 - Log[1 + z]/12 - Log[-w + z]/12 - Log[w + z]/12 + 
   Log[-w + z^2]/6, 2*Log[-1 + w] + Log[w]/2 + Log[-1 + z]/2 - 4*Log[z] + 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 - Log[-1 + w - w^2 + z^2]/2, 
  Log[-1 + w] - Log[w]/4 - Log[-1 + z]/4 + Log[z] - Log[1 + z]/4 - 
   Log[-w + z]/4 - Log[w + z]/4 - Log[-w + z^2]/4, 0, 
  Log[-1 + z]/8 + Log[1 + z]/8 + Log[-w + z]/8 + Log[w + z]/8 - 
   Log[-w + z^2]/4, 0, -2*Log[-1 + w] + Log[w] + Log[-1 + z]/2 - 4*Log[z] + 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 + Log[-w + z^2], 0, 
  -2*Log[-1 + w] + Log[w] + Log[-1 + z]/2 - 4*Log[z] + Log[1 + z]/2 + 
   Log[-w + z]/2 + Log[w + z]/2 + Log[-w + z^2], -2*Log[w] + 4*Log[z], 0, 0, 
  0, -Log[w]/2 - Log[-1 + z]/4 - Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 
  0, 0, 0, 2*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] - 3*Log[-w + z] - 
   3*Log[w + z], -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 
   2*Log[-w + z^2], 0, -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 
   2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, -2*Log[w] - Log[-1 + z] - 
   Log[1 + z] + Log[-w + z] + Log[w + z], 0, 2*Log[w] - 4*Log[z], 0, 
  -Log[w] - (3*Log[-1 + z])/2 + 8*Log[z] - (3*Log[1 + z])/2 - 
   (3*Log[-w + z])/2 - (3*Log[w + z])/2, Log[-1 + z]/2 + Log[1 + z]/2 + 
   Log[-w + z]/2 + Log[w + z]/2 - Log[-w + z^2], 0, 0, 0, 0, 0, 2*Log[w], 
  Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  2*Log[w] - 4*Log[z], 0, 0, 0, 0, 0}, 
 {0, 0, 0, Log[w] + Log[-1 + z]/2 - 4*Log[z] + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2, -Log[-1 + z]/6 + 2*Log[z] - Log[1 + z]/6 - Log[-w + z]/6 - 
   Log[w + z]/6 - (2*Log[-w + z^2])/3, (5*Log[-1 + z])/12 - Log[z] + 
   (5*Log[1 + z])/12 + (5*Log[-w + z])/12 + (5*Log[w + z])/12 - 
   Log[-w + z^2]/3, -Log[w]/2 - (5*Log[-1 + z])/6 + 4*Log[z] - 
   (5*Log[1 + z])/6 - (5*Log[-w + z])/6 - (5*Log[w + z])/6 + Log[-w + z^2]/6, 
  Log[w]/4 + Log[-1 + z]/12 - Log[z] + Log[1 + z]/12 + Log[-w + z]/12 + 
   Log[w + z]/12 + Log[-w + z^2]/12, 0, -Log[-1 + z]/8 - Log[1 + z]/8 - 
   Log[-w + z]/8 - Log[w + z]/8 + Log[-w + z^2]/4, 0, 
  -Log[-1 + z]/2 + 2*Log[z] - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 0, 
  4*Log[-1 + w] - Log[-1 + z] + 4*Log[z] - Log[1 + z] - Log[-w + z] - 
   Log[w + z] - 2*Log[-w + z^2], -4*Log[-1 + w] + Log[-1 + z] - 4*Log[z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z] + 2*Log[-w + z^2], 0, 0, 0, 
  -Log[w]/2 + Log[-1 + z]/4 + Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 0, 
  0, 0, -2*Log[-1 + z] - 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 0, 
  -Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2 + 
   Log[-w + z^2], Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w] + 4*Log[z], 0, 
  Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  -Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2 + 
   Log[-w + z^2], 0, 0, 0, 0, (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] + 
   (2*I)*Log[-w + z] - (2*I)*Log[w + z], Log[-1 + z] + Log[1 + z] - 
   Log[-w + z] - Log[w + z], -Log[-1 + z] + 4*Log[z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z], -Log[-1 + z] + 4*Log[z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z], 0, 0, 0, 0, 0}, 
 {0, Log[-1 + z]/4 + Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 0, 
  (3*Log[-1 + z])/2 + (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2 - 3*Log[-w + z^2], 0, 0, -Log[-1 + z]/2 - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2 + Log[-w + z^2], 
  Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 - 
   Log[-w + z^2], 0, 0, -Log[-1 + z]/4 - Log[1 + z]/4 + Log[-w + z]/4 + 
   Log[w + z]/4, 0, 0, (-3*Log[-1 + z])/2 - (3*Log[1 + z])/2 - 
   (3*Log[-w + z])/2 - (3*Log[w + z])/2 + 3*Log[-w + z^2], 
  2*Log[-1 + z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z] - 
   4*Log[-w + z^2], Log[-1 + z]/2 + Log[1 + z]/2 - Log[-w + z]/2 - 
   Log[w + z]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -3*Log[-1 + z] - 3*Log[1 + z] - 3*Log[-w + z] - 3*Log[w + z] + 
   6*Log[-w + z^2], Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-w + z^2], -Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2, -Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  -Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2 + 
   Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, -Log[-w + z^2] + 
   Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 
  -4*Log[-1 + w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 
  0, 0}, {0, 0, 0, (21*Log[w])/2 - (9*Log[-1 + z])/4 - 12*Log[z] - 
   (9*Log[1 + z])/4 - (9*Log[-w + z])/4 - (9*Log[w + z])/4, 
  Log[-1 + w] + Log[w] - Log[-1 + z]/2 + Log[z] - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 
  -Log[-1 + w]/2 - Log[w]/4 + Log[-1 + z]/4 + Log[z]/2 + Log[1 + z]/4 + 
   Log[-w + z]/4 + Log[w + z]/4 - Log[-w + z^2]/4, 
  -4*Log[-1 + w] - Log[w] + Log[-1 + z] + 4*Log[z] + Log[1 + z] + 
   Log[-w + z] + Log[w + z] - Log[-w + z^2], 4*Log[-1 + w] + Log[w] - 
   Log[-1 + z] - Log[z] - Log[1 + z] - Log[-w + z] - Log[w + z] - 
   Log[-w + z^2]/2, 0, (-21*Log[w])/4 + 6*Log[z] + (9*Log[-w + z^2])/4, 0, 0, 
  0, 0, 0, (-3*Log[w])/2 - (3*Log[-1 + z])/4 - (3*Log[1 + z])/4 + 
   (3*Log[-w + z])/4 + (3*Log[w + z])/4, 2*Log[w] + Log[-1 + z] + 
   Log[1 + z] - Log[-w + z] - Log[w + z], Log[-1 + z]/4 + Log[1 + z]/4 + 
   Log[-w + z]/4 + Log[w + z]/4 - Log[-w + z^2]/2, 
  (3*Log[w])/2 - (3*Log[-1 + z])/4 - (3*Log[1 + z])/4 + (3*Log[-w + z])/4 + 
   (3*Log[w + z])/4, 0, Log[w], 0, -2*Log[w], 0, 2*Log[w] - 4*Log[z], 0, 0, 
  0, Log[w], 0, 0, -Log[w] + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 
  -Log[w]/2 + Log[-w + z^2]/2, -2*Log[w], 0, -3*Log[w] + (3*Log[-1 + z])/2 + 
   (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + (3*Log[w + z])/2, 
  -2*Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 + 
   Log[-w + z^2], 18*Log[w] - 3*Log[-1 + z] - 24*Log[z] - 3*Log[1 + z] - 
   3*Log[-w + z] - 3*Log[w + z], -12*Log[w] + Log[-1 + z] + 16*Log[z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z] + 2*Log[-w + z^2], 
  2*Log[w] - 4*Log[z], -2*Log[w] + 4*Log[z], 0, 
  -2*Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 0, 
  4*Log[w], 0, 0, -2*Log[w] + 4*Log[z], -8*Log[-1 + w] + 4*Log[w] + 
   Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 2*Log[w], 
  2*Log[w] - 4*Log[z], 0}, {0, 0, -Log[w]/3 - Log[-1 + z]/3 - Log[1 + z]/3 + 
   Log[-w + z]/3 + Log[w + z]/3, (23*Log[w])/6 + (73*Log[-1 + z])/12 + 
   (73*Log[1 + z])/12 - (73*Log[-w + z])/12 - (73*Log[w + z])/12, 
  Log[w]/6 + Log[-1 + z]/6 + Log[1 + z]/6 - Log[-w + z]/6 - Log[w + z]/6, 
  -Log[-1 + z]/4 - Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 
  (-5*Log[w])/3 - (13*Log[-1 + z])/6 - (13*Log[1 + z])/6 + 
   (13*Log[-w + z])/6 + (13*Log[w + z])/6, (7*Log[w])/4 + (3*Log[-1 + z])/2 + 
   (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - (3*Log[w + z])/2, 0, 
  Log[w]/2 - Log[-1 + z]/4 - Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 0, 
  (-5*Log[w])/3 - Log[-1 + z]/6 - Log[1 + z]/6 + Log[-w + z]/6 + 
   Log[w + z]/6, Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + 
   Log[w + z], (-17*Log[w])/3 - (25*Log[-1 + z])/6 - (25*Log[1 + z])/6 + 
   (25*Log[-w + z])/6 + (25*Log[w + z])/6, 
  (23*Log[w])/3 + (17*Log[-1 + z])/3 + (17*Log[1 + z])/3 - 
   (17*Log[-w + z])/3 - (17*Log[w + z])/3, 0, 0, Log[w], 0, 
  -3*Log[-1 + z] - 3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z], 
  Log[-1 + w] - (3*Log[w])/2 + 2*Log[1 + w] - Log[-1 + z]/2 + 2*Log[z] - 
   Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  -Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  -2*Log[-1 + w] + Log[w], (2*Log[w])/3 + (2*Log[-1 + z])/3 + 
   (2*Log[1 + z])/3 - (2*Log[-w + z])/3 - (2*Log[w + z])/3, 
  -Log[w]/3 - Log[-1 + z]/3 - Log[1 + z]/3 + Log[-w + z]/3 + Log[w + z]/3, 
  (-2*Log[w])/3 - (2*Log[-1 + z])/3 - (2*Log[1 + z])/3 + (2*Log[-w + z])/3 + 
   (2*Log[w + z])/3, -10*Log[w] - 7*Log[-1 + z] - 7*Log[1 + z] + 
   7*Log[-w + z] + 7*Log[w + z], (10*Log[w])/3 + (7*Log[-1 + z])/3 + 
   (7*Log[1 + z])/3 - (7*Log[-w + z])/3 - (7*Log[w + z])/3, 
  Log[-1 + w] - Log[w]/2 + 2*Log[1 + w] - Log[-1 + z]/2 - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2, 0, Log[w]/3 - (2*Log[-1 + z])/3 - 
   (2*Log[1 + z])/3 + (2*Log[-w + z])/3 + (2*Log[w + z])/3, 
  (11*Log[w])/6 + (7*Log[-1 + z])/12 + (7*Log[1 + z])/12 - 
   (7*Log[-w + z])/12 - (7*Log[w + z])/12, (-5*Log[w])/6 - Log[-1 + z]/12 - 
   Log[1 + z]/12 + Log[-w + z]/12 + Log[w + z]/12, -2*Log[-1 + w] + Log[w], 
  Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  (-20*Log[w])/3 - (31*Log[-1 + z])/6 - (31*Log[1 + z])/6 + 
   (31*Log[-w + z])/6 + (31*Log[w + z])/6, 
  (-10*Log[w])/3 - (4*Log[-1 + z])/3 - (4*Log[1 + z])/3 + (4*Log[-w + z])/3 + 
   (4*Log[w + z])/3, (-16*Log[w])/3 + (2*Log[-1 + z])/3 + (2*Log[1 + z])/3 - 
   (2*Log[-w + z])/3 - (2*Log[w + z])/3, (14*Log[w])/3 - Log[-1 + z]/3 - 
   Log[1 + z]/3 + Log[-w + z]/3 + Log[w + z]/3, 0, 2*Log[w], 0, 
  -2*Log[-1 + w] + Log[w], (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] - 
   (2*I)*Log[-w + z] + (2*I)*Log[w + z], 4*Log[-1 + w] - 2*Log[w], 
  -Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  (-7*Log[w])/3 - (7*Log[-1 + z])/3 - (7*Log[1 + z])/3 + (7*Log[-w + z])/3 + 
   (7*Log[w + z])/3, 2*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z], (-4*Log[w])/3 - Log[-1 + z]/3 - 
   Log[1 + z]/3 + Log[-w + z]/3 + Log[w + z]/3, 
  -2*Log[-1 + w] + 2*Log[1 + w], (-2*Log[w])/3 - (2*Log[-1 + z])/3 - 
   (2*Log[1 + z])/3 + (2*Log[-w + z])/3 + (2*Log[w + z])/3, 
  (4*Log[w])/3 + (4*Log[-1 + z])/3 + (4*Log[1 + z])/3 - (4*Log[-w + z])/3 - 
   (4*Log[w + z])/3}, {0, Log[-1 + z]/4 + Log[1 + z]/4 - Log[-w + z]/4 - 
   Log[w + z]/4, Log[-1 + z]/3 + Log[1 + z]/3 + Log[-w + z]/3 + 
   Log[w + z]/3 - (2*Log[-w + z^2])/3, Log[-1 + z]/6 - 6*Log[z] + 
   Log[1 + z]/6 + Log[-w + z]/6 + Log[w + z]/6 + (8*Log[-w + z^2])/3, 
  -Log[-1 + w] - 2*Log[w] - (2*Log[-1 + z])/3 + 3*Log[z] - (2*Log[1 + z])/3 - 
   (2*Log[-w + z])/3 - (2*Log[w + z])/3 + (4*Log[-w + z^2])/3 + 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, Log[-1 + w]/2 + (3*Log[w])/4 - 
   (3*Log[z])/2 - Log[-w + z^2]/4, -2*Log[w] - Log[-1 + z]/3 + 4*Log[z] - 
   Log[1 + z]/3 - Log[-w + z]/3 - Log[w + z]/3 + (2*Log[-w + z^2])/3, 
  Log[w]/2 - Log[z], 0, -Log[-1 + z]/8 + 3*Log[z] - Log[1 + z]/8 - 
   Log[-w + z]/8 - Log[w + z]/8 - (5*Log[-w + z^2])/4, 
  -Log[-1 + z]/4 - Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 
  (-5*Log[-1 + z])/6 - (5*Log[1 + z])/6 - (5*Log[-w + z])/6 - 
   (5*Log[w + z])/6 + (5*Log[-w + z^2])/3, Log[-1 + z] + Log[1 + z] + 
   Log[-w + z] + Log[w + z] - 2*Log[-w + z^2], 
  -Log[-1 + z]/3 - Log[1 + z]/3 - Log[-w + z]/3 - Log[w + z]/3 + 
   (2*Log[-w + z^2])/3, Log[-1 + z]/3 + Log[1 + z]/3 + Log[-w + z]/3 + 
   Log[w + z]/3 - (2*Log[-w + z^2])/3, (-3*Log[w])/2 + (5*Log[-1 + z])/4 + 
   (5*Log[1 + z])/4 - (5*Log[-w + z])/4 - (5*Log[w + z])/4, 
  2*Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  -Log[-1 + z]/4 - Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4 + 
   Log[-w + z^2]/2, (3*Log[w])/2 - (3*Log[-1 + z])/4 - (3*Log[1 + z])/4 + 
   (3*Log[-w + z])/4 + (3*Log[w + z])/4, 0, 0, 0, 
  -Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  Log[-1 + z]/3 + Log[1 + z]/3 + Log[-w + z]/3 + Log[w + z]/3 - 
   (2*Log[-w + z^2])/3, -Log[w] + Log[-1 + z]/3 + 2*Log[z] + Log[1 + z]/3 + 
   Log[-w + z]/3 + Log[w + z]/3 - (2*Log[-w + z^2])/3, 
  -Log[-1 + z]/3 - Log[1 + z]/3 - Log[-w + z]/3 - Log[w + z]/3 + 
   (2*Log[-w + z^2])/3, Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-w + z^2], -Log[-1 + z]/3 - Log[1 + z]/3 - Log[-w + z]/3 - 
   Log[w + z]/3 + (2*Log[-w + z^2])/3, -Log[w] - Log[-1 + z]/2 - 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  -Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  (-5*Log[-1 + z])/6 - (5*Log[1 + z])/6 - (5*Log[-w + z])/6 - 
   (5*Log[w + z])/6 + (5*Log[-w + z^2])/3, Log[w]/2 - (7*Log[-1 + z])/12 - 
   2*Log[z] - (7*Log[1 + z])/12 - (7*Log[-w + z])/12 - (7*Log[w + z])/12 + 
   (2*Log[-w + z^2])/3 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 
  Log[w] + Log[-1 + z]/12 - 2*Log[z] + Log[1 + z]/12 + Log[-w + z]/12 + 
   Log[w + z]/12 - Log[-w + z^2]/6, -Log[-1 + z] - Log[1 + z] + Log[-w + z] + 
   Log[w + z], 0, 6*Log[w] + (2*Log[-1 + z])/3 - 12*Log[z] + 
   (2*Log[1 + z])/3 + (2*Log[-w + z])/3 + (2*Log[w + z])/3 - 
   (4*Log[-w + z^2])/3, 4*Log[w] - Log[-1 + z]/6 - 8*Log[z] - Log[1 + z]/6 - 
   Log[-w + z]/6 - Log[w + z]/6 + Log[-w + z^2]/3, 
  6*Log[w] + (4*Log[-1 + z])/3 - 24*Log[z] + (4*Log[1 + z])/3 + 
   (4*Log[-w + z])/3 + (4*Log[w + z])/3 + (10*Log[-w + z^2])/3, 
  -4*Log[w] - (2*Log[-1 + z])/3 + 16*Log[z] - (2*Log[1 + z])/3 - 
   (2*Log[-w + z])/3 - (2*Log[w + z])/3 - (8*Log[-w + z^2])/3, 
  2*Log[w] - 4*Log[z], -2*Log[w] + 4*Log[z], 0, 0, 
  (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] + (2*I)*Log[-w + z] - 
   (2*I)*Log[w + z], 2*Log[-1 + z] + 2*Log[1 + z] - 2*Log[-w + z] - 
   2*Log[w + z], -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 
   2*Log[-w + z^2], (-5*Log[-1 + z])/3 - (5*Log[1 + z])/3 - 
   (5*Log[-w + z])/3 - (5*Log[w + z])/3 + (10*Log[-w + z^2])/3, 
  4*Log[-1 + w] - 2*Log[-1 + z] + 4*Log[z] - 2*Log[1 + z] - 2*Log[-w + z] - 
   2*Log[w + z], Log[-1 + z]/3 - 4*Log[z] + Log[1 + z]/3 + Log[-w + z]/3 + 
   Log[w + z]/3 + (4*Log[-w + z^2])/3, Log[-1 + z] + Log[1 + z] - 
   Log[-w + z] - Log[w + z], -8*Log[-1 + w] + (5*Log[-1 + z])/3 - 4*Log[z] + 
   (5*Log[1 + z])/3 + (5*Log[-w + z])/3 + (5*Log[w + z])/3 + 
   (8*Log[-w + z^2])/3, (-4*Log[-1 + z])/3 - (4*Log[1 + z])/3 - 
   (4*Log[-w + z])/3 - (4*Log[w + z])/3 + (8*Log[-w + z^2])/3}, 
 {-Log[w]/8 - Log[-w + z^2]/8 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/8, 
  (3*Log[w])/2 + Log[-1 + z]/4 + Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 
  Log[-1 + w] - Log[w]/2 - Log[-1 + z]/12 - Log[1 + z]/12 - Log[-w + z]/12 - 
   Log[w + z]/12 + Log[-w + z^2]/6, (-7*Log[-1 + w])/2 + (7*Log[w])/4 + 
   (107*Log[-1 + z])/24 - 12*Log[z] + (107*Log[1 + z])/24 + 
   (107*Log[-w + z])/24 + (107*Log[w + z])/24 - (35*Log[-w + z^2])/12, 
  Log[-1 + w]/4 - Log[w]/8 + (25*Log[-1 + z])/24 - (5*Log[z])/2 + 
   (25*Log[1 + z])/24 + (25*Log[-w + z])/24 + (25*Log[w + z])/24 - 
   (5*Log[-w + z^2])/6, -Log[-1 + w]/4 + Log[w]/4 - (11*Log[-1 + z])/16 + 
   (3*Log[z])/4 - (11*Log[1 + z])/16 - (11*Log[-w + z])/16 - 
   (11*Log[w + z])/16 + (9*Log[-w + z^2])/8 - 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/8, (3*Log[-1 + w])/2 - (5*Log[w])/4 - 
   (2*Log[-1 + z])/3 + 4*Log[z] - (2*Log[1 + z])/3 - (2*Log[-w + z])/3 - 
   (2*Log[w + z])/3 - Log[-w + z^2]/6, (-7*Log[-1 + w])/8 + (3*Log[w])/16 + 
   (3*Log[-1 + z])/8 - Log[z] + (3*Log[1 + z])/8 + (3*Log[-w + z])/8 + 
   (3*Log[w + z])/8, -Log[-1 + w]/2 + Log[w]/4 - Log[-1 + z]/4 - 
   Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4 + Log[-w + z^2]/2, 
  -Log[-1 + z]/4 - Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4 + 
   Log[-w + z^2]/2, (9*Log[w])/4 + Log[-1 + z]/4 + Log[1 + z]/4 - 
   Log[-w + z]/4 - Log[w + z]/4, 6*Log[-1 + w] - (9*Log[w])/4 - 
   (2*Log[-1 + z])/3 + 10*Log[z] - (2*Log[1 + z])/3 - (2*Log[-w + z])/3 - 
   (2*Log[w + z])/3 - (35*Log[-w + z^2])/12 - 
   (3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2])/4, (-9*Log[-1 + w])/2 + 
   (7*Log[w])/4 + Log[-1 + z]/4 - 9*Log[z] + Log[1 + z]/4 + Log[-w + z]/4 + 
   Log[w + z]/4 + (7*Log[-w + z^2])/2 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 
  (-7*Log[-1 + w])/2 - (7*Log[w])/2 + (41*Log[-1 + z])/24 + 4*Log[z] + 
   (41*Log[1 + z])/24 + (41*Log[-w + z])/24 + (41*Log[w + z])/24 - 
   Log[-w + z^2]/6, (9*Log[-1 + w])/2 + (17*Log[w])/4 - (7*Log[-1 + z])/3 - 
   4*Log[z] - (7*Log[1 + z])/3 - (7*Log[-w + z])/3 - (7*Log[w + z])/3 + 
   Log[-w + z^2]/6, (9*Log[w])/4 + Log[-1 + z]/4 + Log[1 + z]/4 - 
   Log[-w + z]/4 - Log[w + z]/4, (-7*Log[w])/2 - Log[-1 + z]/2 - 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  -Log[-1 + w]/2 + Log[w]/4 - Log[-1 + z]/4 - Log[1 + z]/4 - Log[-w + z]/4 - 
   Log[w + z]/4 + Log[-w + z^2]/2, (-9*Log[w])/4 - (7*Log[-1 + z])/8 - 
   (7*Log[1 + z])/8 + (7*Log[-w + z])/8 + (7*Log[w + z])/8, 
  (-9*Log[-1 + z])/4 - (9*Log[1 + z])/4 - (9*Log[-w + z])/4 - 
   (9*Log[w + z])/4 + (9*Log[-w + z^2])/2, 
  (-7*Log[w])/8 - (3*Log[-1 + z])/8 - (3*Log[1 + z])/8 + (3*Log[-w + z])/8 + 
   (3*Log[w + z])/8, (-3*Log[-1 + z])/4 - (3*Log[1 + z])/4 - 
   (3*Log[-w + z])/4 - (3*Log[w + z])/4 + (3*Log[-w + z^2])/2, 
  (-5*Log[w])/4 - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  Log[-1 + z]/6 + Log[1 + z]/6 + Log[-w + z]/6 + Log[w + z]/6 - 
   Log[-w + z^2]/3, Log[-1 + z]/24 + Log[1 + z]/24 + Log[-w + z]/24 + 
   Log[w + z]/24 - Log[-w + z^2]/12, Log[-1 + z]/12 + Log[1 + z]/12 + 
   Log[-w + z]/12 + Log[w + z]/12 - Log[-w + z^2]/6, 
  6*Log[-1 + w] - 3*Log[w] - (13*Log[-1 + z])/4 + 12*Log[z] - 
   (13*Log[1 + z])/4 - (13*Log[-w + z])/4 - (13*Log[w + z])/4 + 
   Log[-w + z^2]/2, -2*Log[-1 + w] - Log[w] + (13*Log[-1 + z])/12 + 
   (13*Log[1 + z])/12 + (13*Log[-w + z])/12 + (13*Log[w + z])/12 - 
   Log[-w + z^2]/6, (-7*Log[w])/8 - (7*Log[-1 + z])/8 - (7*Log[1 + z])/8 + 
   (7*Log[-w + z])/8 + (7*Log[w + z])/8, Log[-1 + z] + Log[1 + z] - 
   Log[-w + z] - Log[w + z], -Log[-1 + z]/6 - Log[1 + z]/6 - Log[-w + z]/6 - 
   Log[w + z]/6 + Log[-w + z^2]/3, Log[w]/2 - (7*Log[-1 + z])/24 + Log[z] - 
   (7*Log[1 + z])/24 - (7*Log[-w + z])/24 - (7*Log[w + z])/24 + 
   (7*Log[-w + z^2])/12 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 
  Log[-1 + w] - Log[w]/2 + Log[-1 + z]/24 + Log[z] + Log[1 + z]/24 + 
   Log[-w + z]/24 + Log[w + z]/24 - (7*Log[-w + z^2])/12, 
  Log[w]/4 - Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 
  (5*Log[-1 + w])/2 + (7*Log[w])/4 - (8*Log[-1 + z])/3 + 4*Log[z] - 
   (8*Log[1 + z])/3 - (8*Log[-w + z])/3 - (8*Log[w + z])/3 + Log[-w + z^2]/3, 
  (-13*Log[-1 + z])/12 - (13*Log[1 + z])/12 - (13*Log[-w + z])/12 - 
   (13*Log[w + z])/12 + (13*Log[-w + z^2])/6, 2*Log[-1 + w] - (7*Log[w])/4 - 
   (23*Log[-1 + z])/24 + 7*Log[z] - (23*Log[1 + z])/24 - 
   (23*Log[-w + z])/24 - (23*Log[w + z])/24 - (5*Log[-w + z^2])/6, 
  Log[-1 + z]/6 + Log[1 + z]/6 + Log[-w + z]/6 + Log[w + z]/6 - 
   Log[-w + z^2]/3, 0, 0, 0, Log[w]/4 - Log[-1 + z]/4 - Log[1 + z]/4 + 
   Log[-w + z]/4 + Log[w + z]/4, ((-3*I)/2)*Log[-1 + z] + 
   ((3*I)/2)*Log[1 + z] + ((3*I)/2)*Log[-w + z] - ((3*I)/2)*Log[w + z], 
  Log[w] + (5*Log[-1 + z])/4 + (5*Log[1 + z])/4 - (5*Log[-w + z])/4 - 
   (5*Log[w + z])/4, (3*Log[-1 + w])/2 - (3*Log[w])/4 - (3*Log[-1 + z])/4 + 
   4*Log[z] - (3*Log[1 + z])/4 - (3*Log[-w + z])/4 - (3*Log[w + z])/4 - 
   Log[-w + z^2]/2, (7*Log[-1 + w])/2 - Log[w]/4 - (4*Log[-1 + z])/3 + 
   4*Log[z] - (4*Log[1 + z])/3 - (4*Log[-w + z])/3 - (4*Log[w + z])/3 - 
   (5*Log[-w + z^2])/6, 2*Log[-1 + w] + Log[w] - Log[-1 + z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z], Log[-1 + z]/6 + Log[1 + z]/6 + Log[-w + z]/6 + 
   Log[w + z]/6 - Log[-w + z^2]/3, Log[w]/2 + Log[-1 + z]/2 + Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2, Log[-1 + z]/3 + Log[1 + z]/3 + 
   Log[-w + z]/3 + Log[w + z]/3 - (2*Log[-w + z^2])/3, 
  -2*Log[-1 + w] + Log[w] + Log[-1 + z]/3 + Log[1 + z]/3 + Log[-w + z]/3 + 
   Log[w + z]/3 - (2*Log[-w + z^2])/3}}


==> anc/deq-B.m <==
(* Matteo Becchetti, Roberto Bonciani, Valerio Casconi, Andrea Ferroglia,
 * Simone Lavacca and Andreas von Manteuffel:
 * "Master Integrals for the two-loop, non-planar QCD corrections to
 *  top-quark pair production in the quark-annihilation channel"
 * April 2019
 *
 * This file contains the matrix A~(x) in the differential equation (3.3)
 * for the integrals {fB1,...,fB44} defined in (4.53)-(4.96).
 *)
{{0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-2*Log[-1 + w] + Log[-w + z^2], -4*Log[-1 + w] + Log[-w + z^2] + 
   Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {0, 0, -4*Log[-1 + w] + Log[w] - 4*Log[z] + Log[-w + z^2] + 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -2*Log[-1 + w] + Log[w] - 2*Log[z] + 
   Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, -8*Log[-1 + w] - 8*Log[z] + 4*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  -4*Log[-1 + w] + 2*Log[w] - 4*Log[z] + 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, -4*Log[-1 + w] + Log[-w + z^2] + 
   Log[-1 + w - w^2 + z^2], -2*Log[-1 + w] + Log[-w + z^2], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, -8*Log[-1 + w] + 
   4*Log[-1 + w - w^2 + z^2], -4*Log[-1 + w] + 2*Log[-w + z^2], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, -4*Log[-1 + w] + 2*Log[w], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[w]/2 + Log[-w + z^2]/2 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 0, 
  Log[w] + Log[-w + z^2] - Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  -Log[w]/2 - Log[-w + z^2]/2 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 0, 0, 0, 
  0, 4*Log[-1 + w] + Log[w] + 4*Log[z] + Log[-w + z^2] - 
   3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -2*Log[w] - 2*Log[-w + z^2] + 
   2*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[w]/2 + Log[-w + z^2]/2 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 0, 
  Log[w]/2 + Log[-w + z^2]/2 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 
  -Log[w]/2 - Log[-w + z^2]/2 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/2, 0, 0, 0, 
  0, 6*Log[-1 + w] + 6*Log[z] - 3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  -4*Log[-1 + w] - 4*Log[z] + 2*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 
  2*Log[-w + z^2] - 2*Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 
  4*Log[-1 + w] + 2*Log[-w + z^2] - Log[-1 + w - w^2 + z^2] - 
   3*Log[1 - 3*w + w^2 + z^2], -2*Log[-w + z^2] + 2*Log[1 - 3*w + w^2 + z^2], 
  -2*Log[-w + z^2] + Log[-1 + w - w^2 + z^2] + Log[1 - 3*w + w^2 + z^2], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 
  0, 0, 0, 0, 0, 6*Log[-1 + w] - 3*Log[1 - 3*w + w^2 + z^2], 
  -4*Log[-1 + w] + 2*Log[1 - 3*w + w^2 + z^2], 
  -Log[-w + z^2] + Log[1 - 3*w + w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-3*Log[-1 + w] + (3*Log[-1 + w - w^2 + z^2])/2, 
  -2*Log[-1 + w] + Log[-1 + w - w^2 + z^2], 0, 0, 
  12*Log[-1 + w] - 6*Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 
  12*Log[-1 + w] - 3*Log[-1 + w - w^2 + z^2] - 3*Log[1 - 3*w + w^2 + z^2], 
  -4*Log[-1 + w] + 2*Log[1 - 3*w + w^2 + z^2], 
  -8*Log[-1 + w] + 3*Log[-1 + w - w^2 + z^2] + Log[1 - 3*w + w^2 + z^2], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 
  Log[-w + z^2] - Log[-1 + w - w^2 + z^2], -Log[-w + z^2]/2 + 
   Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 0, 0, 
  4*Log[-1 + w] + Log[-w + z^2] - 3*Log[-1 + w - w^2 + z^2], 
  -2*Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 
  Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 
  -Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 0, 0, 
  6*Log[-1 + w] - 3*Log[-1 + w - w^2 + z^2], 
  -4*Log[-1 + w] + 2*Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -2*Log[w], 0, 0, -Log[w]/2, 0, 0, 0, 0, 0, 0, 0, 
  -4*Log[-1 + w] + Log[w] + 2*Log[1 + w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, -Log[-w + z^2] + Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -8*Log[-1 + w] + 2*Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {Log[-1 + w] - Log[w]/2 + Log[-1 + z]/4 + Log[1 + z]/4 + 
   Log[-w + z]/4 + Log[w + z]/4 - Log[-w + z^2]/2, 0, 
  Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  -Log[-1 + z]/4 + Log[z] - Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 
  -6*Log[-1 + w] + 3*Log[w] - 6*Log[z] + 3*Log[-w + z^2], 0, 0, 0, 
  (-3*Log[-1 + z])/2 - (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - 
   (3*Log[w + z])/2 + 3*Log[-w + z^2], Log[-1 + z] + Log[1 + z] + 
   Log[-w + z] + Log[w + z] - 2*Log[-w + z^2], -6*Log[-1 + w] + 3*Log[w] - 
   3*Log[-w + z^2] + 3*Log[1 - 3*w + w^2 + z^2], 
  4*Log[-1 + w] - 2*Log[w] + 2*Log[-w + z^2] - 2*Log[1 - 3*w + w^2 + z^2], 
  4*Log[-1 + w] - 2*Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + 
   Log[w + z] - Log[-w + z^2] - Log[1 - 3*w + w^2 + z^2], 0, 0, 0, 0, 
  -Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] + 
   Log[-w + z^2] - Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  4*Log[-1 + w] - 2*Log[w] + 4*Log[z] - 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  -Log[-1 + z]/2 + 2*Log[z] - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  -Log[-1 + z]/4 + Log[z] - Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 
  -3*Log[w] + (3*Log[-1 + z])/2 + (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2, 0, 0, 0, (3*Log[-1 + z])/2 + (3*Log[1 + z])/2 + 
   (3*Log[-w + z])/2 + (3*Log[w + z])/2 - 3*Log[-w + z^2], 
  -2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + 
   4*Log[-w + z^2], -3*Log[w] + 3*Log[-w + z^2], 
  2*Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   4*Log[-w + z^2], 2*Log[w] - Log[-1 + z] - Log[1 + z] - Log[-w + z] - 
   Log[w + z], 0, 0, 0, 0, Log[w] + Log[-w + z^2] - 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -8*Log[-1 + w] + 2*Log[w] + 
   Log[-1 + z] - 8*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z] + 
   4*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {Log[w]/2, 0, (4*Log[w])/3 + Log[-1 + z]/6 + 
   Log[1 + z]/6 - Log[-w + z]/6 - Log[w + z]/6, 
  Log[w]/6 + Log[-1 + z]/12 + Log[1 + z]/12 - Log[-w + z]/12 - Log[w + z]/12, 
  0, -Log[w] + Log[-1 + z]/6 + Log[1 + z]/6 - Log[-w + z]/6 - Log[w + z]/6, 
  Log[-1 + z]/12 + Log[1 + z]/12 - Log[-w + z]/12 - Log[w + z]/12, 0, 
  Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 0, 0, 
  0, 0, Log[-1 + z]/2 + Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 0, 0, 0, 
  0, 0, 2*Log[-1 + w] - 6*Log[w] + 10*Log[1 + w] - 2*Log[-1 + z] - 
   2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + 4*Log[-w + z^2], 
  2*Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], Log[w], 
  4*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - Log[w + z], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[-w + z^2]/4 - Log[-1 + w - w^2 + z^2]/4, 0, 
  -Log[-1 + z]/2 + 2*Log[z] - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  -Log[-1 + z]/4 + Log[z] - Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4, 0, 
  -Log[-w + z^2] + Log[-1 + w - w^2 + z^2], 
  Log[-w + z^2]/4 - Log[-1 + w - w^2 + z^2]/4, 0, 0, 
  -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], 0, 
  0, 0, (-3*Log[-1 + z])/2 - (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - 
   (3*Log[w + z])/2 + (3*Log[-w + z^2])/2 + (3*Log[-1 + w - w^2 + z^2])/2, 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - Log[-w + z^2] - 
   Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 3*Log[-1 + z] + 3*Log[1 + z] - 
   3*Log[-w + z] - 3*Log[w + z], -8*Log[-1 + w] - 2*Log[w] + Log[-1 + z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z] + 4*Log[-w + z^2], 
  -Log[-1 + z]/2 + 2*Log[z] - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  -2*Log[-1 + z] + 8*Log[z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  Log[-1 + z]/2 - 2*Log[z] + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 
  2*Log[w] - Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z], 
  Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 0, 
  -3*Log[-1 + z] - 3*Log[1 + z] - 3*Log[-w + z] - 3*Log[w + z] + 
   6*Log[-w + z^2], 4*Log[-1 + z] + 4*Log[1 + z] + 4*Log[-w + z] + 
   4*Log[w + z] - 8*Log[-w + z^2], 0, 0, 0, 3*Log[-1 + z] + 3*Log[1 + z] + 
   3*Log[-w + z] + 3*Log[w + z] - 6*Log[-w + z^2], 
  -4*Log[-1 + z] - 4*Log[1 + z] - 4*Log[-w + z] - 4*Log[w + z] + 
   8*Log[-w + z^2], 0, 0, 0, 0, 0, -4*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] + 
   2*Log[-w + z] + 2*Log[w + z], -8*Log[-1 + w] + 2*Log[-1 + z] - 8*Log[z] + 
   2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z] + 4*Log[-w + z^2], 
  2*Log[-1 + z] - 8*Log[z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {Log[w]/4 + Log[-w + z^2]/4 - Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/4, 0, 
  Log[w] + Log[-w + z^2] - Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 
  -Log[w]/4 - Log[-w + z^2]/4 + Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/4, 0, 
  -Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  -Log[w]/2 + Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4, 0, 
  (3*Log[w])/2 + (3*Log[-1 + z])/2 + (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2 - (3*Log[-w + z^2])/2 - 
   (3*Log[-w^2 + z^2 - w*z^2 + w^2*z^2])/2, -Log[w] - Log[-1 + z] - 
   Log[1 + z] - Log[-w + z] - Log[w + z] + Log[-w + z^2] + 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2], 0, 0, 0, 0, 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 2*Log[-w + z^2], 0, 
  0, 0, 0, -6*Log[w] - 3*Log[-1 + z] - 3*Log[1 + z] + 3*Log[-w + z] + 
   3*Log[w + z], 4*Log[w] - 2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 
   2*Log[w + z], Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - 
   Log[w + z]/2, -8*Log[-1 + w] + 4*Log[w] + Log[-1 + z] - 12*Log[z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z] + 4*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, -Log[-1 + w] + Log[w]/2 + Log[-1 + z]/2 - 2*Log[z] + 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  4*Log[-1 + w] - 2*Log[-1 + z] + 4*Log[z] - 2*Log[1 + z] - 2*Log[-w + z] - 
   2*Log[w + z], 0, Log[-1 + w] + Log[w]/2 - Log[-1 + z]/2 - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, -2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + 
   4*Log[-w + z^2], 2*Log[-1 + w] - Log[-1 + z] + 2*Log[z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {0, 0, 4*Log[z] - 2*Log[-w + z^2], 
  (-3*Log[-1 + z])/2 + 2*Log[z] - (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - 
   (3*Log[w + z])/2 + 2*Log[-w + z^2], 6*Log[-1 + z] + 6*Log[1 + z] + 
   6*Log[-w + z] + 6*Log[w + z] - 12*Log[-w + z^2], 
  -2*Log[w] + 2*Log[-w + z^2], -Log[w] + (3*Log[-1 + z])/2 + 
   (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + (3*Log[w + z])/2 - 2*Log[-w + z^2], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  6*Log[-1 + z] + 6*Log[1 + z] + 6*Log[-w + z] + 6*Log[w + z] - 
   12*Log[-w + z^2], -8*Log[-1 + w] + 3*Log[-1 + z] - 8*Log[z] + 
   3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z] + 2*Log[-w + z^2], 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w], 0, 0, 0, 0, 0, 0, 
  0, 0, 0, -4*Log[-1 + w] + 2*Log[w], -4*Log[w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0}, {Log[w]/2, 0, 0, 0, -2*Log[w], 0, 0, Log[w]/4, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, Log[w], 
  2*Log[-1 + w] - 2*Log[w] + 2*Log[1 + w], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, {-Log[-w + z^2]/4 + Log[-1 + w - w^2 + z^2]/4, 0, 0, 0, 
  Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 0, 
  -Log[-w + z^2]/4 + Log[-1 + w - w^2 + z^2]/4, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  Log[-w + z^2] - Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  4*Log[-1 + w] + Log[-w + z^2] - 3*Log[-1 + w - w^2 + z^2], 
  -2*Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {-Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 
  -Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 
  Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 
  -Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 12*Log[-1 + w] - 6*Log[-1 + w - w^2 + z^2], 
  -8*Log[-1 + w] + 4*Log[-1 + w - w^2 + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {0, 0, 0, 0, 2*Log[w] - Log[-1 + z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z], -Log[w] + Log[-1 + z]/3 + Log[1 + z]/3 + 
   Log[-w + z]/3 + Log[w + z]/3 + Log[-w + z^2]/3, 
  Log[w]/2 - Log[-1 + z]/3 - Log[1 + z]/3 - Log[-w + z]/3 - Log[w + z]/3 + 
   Log[-w + z^2]/6, Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + 
   Log[w + z]/4 - Log[-w + z^2]/2, 0, 0, 0, 0, 0, 0, 0, 
  -Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[-1 + z] + 8*Log[z] - 
   2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 2*Log[-w + z^2], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, 6*Log[-1 + w] + 3*Log[w] - 3*Log[-1 + z] - 3*Log[1 + z] - 
   3*Log[-w + z] - 3*Log[w + z], -2*Log[-1 + w] - Log[w] + Log[-1 + z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z], 2*Log[-1 + w] + Log[w] - 
   Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z], 
  (-3*Log[-1 + w])/2 - (3*Log[w])/4 + (3*Log[-1 + z])/4 + (3*Log[1 + z])/4 + 
   (3*Log[-w + z])/4 + (3*Log[w + z])/4, 0, 0, 0, 0, 0, 0, 0, 
  (-3*Log[w])/2 - (3*Log[-1 + z])/2 - (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  12*Log[-1 + w] - 6*Log[-1 + z] + 12*Log[z] - 6*Log[1 + z] - 6*Log[-w + z] - 
   6*Log[w + z], -8*Log[-1 + w] + 3*Log[-1 + z] + 3*Log[1 + z] + 
   3*Log[-w + z] + 3*Log[w + z] - 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, 0, 0, 0, 0, 0, (-3*Log[-1 + z])/4 - (3*Log[1 + z])/4 - 
   (3*Log[-w + z])/4 - (3*Log[w + z])/4 + (3*Log[-w + z^2])/2, 0, 0, 0, 0, 0, 
  0, 0, (-3*Log[-1 + z])/2 - (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2, 6*Log[-1 + w] + 3*Log[w] - 3*Log[-1 + z] - 
   3*Log[1 + z] - 3*Log[-w + z] - 3*Log[w + z], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -6*Log[-1 + w] + Log[w] + Log[-1 + z] + Log[1 + z] + 
   Log[-w + z] + Log[w + z], 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, Log[-1 + z]/3 - 2*Log[z] + Log[1 + z]/3 + Log[-w + z]/3 + 
   Log[w + z]/3 + Log[-w + z^2]/3, -Log[-1 + z]/3 + Log[z] - Log[1 + z]/3 - 
   Log[-w + z]/3 - Log[w + z]/3 + Log[-w + z^2]/6, 
  Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 
  -Log[-1 + z]/4 - Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4 + 
   Log[-w + z^2]/2, 0, 0, 0, 0, 0, 0, 0, -Log[-1 + z]/2 - Log[1 + z]/2 + 
   Log[-w + z]/2 + Log[w + z]/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 4*Log[w] - 2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0}, {0, 0, 2*Log[-1 + w] - Log[w] - Log[-1 + z] + 
   4*Log[z] - Log[1 + z] - Log[-w + z] - Log[w + z], 
  -2*Log[-1 + w] + Log[w] + Log[-1 + z] - 4*Log[z] + Log[1 + z] + 
   Log[-w + z] + Log[w + z], 6*Log[-1 + w] - 3*Log[w] - 3*Log[-1 + z] + 
   12*Log[z] - 3*Log[1 + z] - 3*Log[-w + z] - 3*Log[w + z], 0, 0, 
  (-3*Log[-1 + w])/2 + (3*Log[w])/4 + (3*Log[-1 + z])/4 - 3*Log[z] + 
   (3*Log[1 + z])/4 + (3*Log[-w + z])/4 + (3*Log[w + z])/4, 0, 0, 0, 0, 0, 0, 
  0, (3*Log[w])/2 + (3*Log[-1 + z])/2 + (3*Log[1 + z])/2 - 
   (3*Log[-w + z])/2 - (3*Log[w + z])/2, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, -12*Log[-1 + w] + 6*Log[-1 + z] - 12*Log[z] + 6*Log[1 + z] + 
   6*Log[-w + z] + 6*Log[w + z], -8*Log[-1 + w] + 4*Log[w] + 3*Log[-1 + z] - 
   8*Log[z] + 3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z] - 2*Log[-w + z^2], 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, {2*Log[-1 + w] - Log[-w + z^2], 
  2*Log[-1 + w] - Log[-w + z^2], 0, 0, -6*Log[-1 + w] + 3*Log[-w + z^2], 
  (8*Log[-1 + w])/3 - (4*Log[-w + z^2])/3, (4*Log[-1 + w])/3 - 
   (2*Log[-w + z^2])/3, 0, 0, 0, 0, -4*Log[-1 + w] + 2*Log[-w + z^2], 
  4*Log[-1 + w] - 2*Log[-w + z^2], -6*Log[-1 + w] + 3*Log[-w + z^2], 
  8*Log[-1 + w] - 4*Log[-w + z^2], 0, -4*Log[-1 + w] + 2*Log[-w + z^2], 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 4*Log[-1 + w] - 2*Log[-w + z^2], 
  -4*Log[-1 + w] + 2*Log[-w + z^2], 0, 0, 0, 0, 0, 
  -4*Log[-1 + w] + 2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {0, 0, 0, 0, (3*Log[-1 + z])/2 + (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - 
   (3*Log[w + z])/2, -Log[-1 + z]/3 - Log[1 + z]/3 + Log[-w + z]/3 + 
   Log[w + z]/3, (7*Log[-1 + z])/12 + (7*Log[1 + z])/12 - 
   (7*Log[-w + z])/12 - (7*Log[w + z])/12, (-3*Log[-1 + z])/8 - 
   (3*Log[1 + z])/8 + (3*Log[-w + z])/8 + (3*Log[w + z])/8, 0, 0, 0, 0, 0, 0, 
  0, 0, -Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 
  0, 0, 0, 0, 0, 0, -Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2, 0, -2*Log[w] - 2*Log[-1 + z] - 2*Log[1 + z] + 
   2*Log[-w + z] + 2*Log[w + z], 2*Log[-1 + z] + 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z], 3*Log[-1 + z] + 3*Log[1 + z] - 
   3*Log[-w + z] - 3*Log[w + z], -Log[-1 + z] - Log[1 + z] + Log[-w + z] + 
   Log[w + z], -Log[w]/3, 0, 0, 0, -6*Log[-1 + w] + 2*Log[w] - 2*Log[1 + w] + 
   Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z], Log[w], 0, 0, 0, 0, 
  0, 0, 0}, {2*Log[-1 + w] - Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + 
   Log[-w + z]/2 + Log[w + z]/2 - Log[-w + z^2], 
  4*Log[-1 + w] - 2*Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + 
   Log[w + z] - Log[-w + z^2] - Log[-1 + w - w^2 + z^2], 0, 0, 0, 
  -Log[-1 + z]/3 - Log[1 + z]/3 - Log[-w + z]/3 - Log[w + z]/3 + 
   (5*Log[-w + z^2])/3 - Log[-1 + w - w^2 + z^2], 
  -Log[-1 + z]/6 - Log[1 + z]/6 - Log[-w + z]/6 - Log[w + z]/6 + 
   Log[-w + z^2]/3, Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2 - Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 
  -Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 2*Log[-1 + z] + 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  8*Log[-1 + w] + 4*Log[w] - 4*Log[-1 + z] - 4*Log[1 + z] - 4*Log[-w + z] - 
   4*Log[w + z], 0, -6*Log[-1 + z] + 24*Log[z] - 6*Log[1 + z] - 
   6*Log[-w + z] - 6*Log[w + z], 2*Log[-1 + z] + 2*Log[1 + z] + 
   2*Log[-w + z] + 2*Log[w + z] - 4*Log[-w + z^2], 0, 0, 0, 0, -4*Log[w], 
  -2*Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z], 0, 0, 0, 
  0, 0, 0, 0}, {0, 0, ((-3*I)/4)*Log[-1 + z] + ((3*I)/4)*Log[1 + z] + 
   ((3*I)/4)*Log[-w + z] - ((3*I)/4)*Log[w + z], 
  (I/4)*Log[-1 + z] - (I/4)*Log[1 + z] - (I/4)*Log[-w + z] + 
   (I/4)*Log[w + z], (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] + 
   (I/2)*Log[-w + z] - (I/2)*Log[w + z], (-I/4)*Log[-1 + z] + 
   (I/4)*Log[1 + z] + (I/4)*Log[-w + z] - (I/4)*Log[w + z], 
  (I/4)*Log[-1 + z] - (I/4)*Log[1 + z] - (I/4)*Log[-w + z] + 
   (I/4)*Log[w + z], ((-3*I)/16)*Log[-1 + z] + ((3*I)/16)*Log[1 + z] + 
   ((3*I)/16)*Log[-w + z] - ((3*I)/16)*Log[w + z], 
  ((5*I)/4)*Log[-1 + z] - ((5*I)/4)*Log[1 + z] - ((5*I)/4)*Log[-w + z] + 
   ((5*I)/4)*Log[w + z], (-I)*Log[-1 + z] + I*Log[1 + z] + I*Log[-w + z] - 
   I*Log[w + z], 0, 0, 0, ((3*I)/4)*Log[-1 + z] - ((3*I)/4)*Log[1 + z] - 
   ((3*I)/4)*Log[-w + z] + ((3*I)/4)*Log[w + z], 
  (-I)*Log[-1 + z] + I*Log[1 + z] + I*Log[-w + z] - I*Log[w + z], 0, 0, 0, 0, 
  (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] - (I/2)*Log[-w + z] + 
   (I/2)*Log[w + z], (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] + 
   (I/2)*Log[-w + z] - (I/2)*Log[w + z], 0, (-I/2)*Log[-1 + z] + 
   (I/2)*Log[1 + z] + (I/2)*Log[-w + z] - (I/2)*Log[w + z], 0, 0, 
  (I/4)*Log[-1 + z] - (I/4)*Log[1 + z] - (I/4)*Log[-w + z] + 
   (I/4)*Log[w + z], (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] - 
   (I/2)*Log[-w + z] + (I/2)*Log[w + z], 0, 0, 
  ((3*I)/2)*Log[-1 + z] - ((3*I)/2)*Log[1 + z] - ((3*I)/2)*Log[-w + z] + 
   ((3*I)/2)*Log[w + z], (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] + 
   (I/2)*Log[-w + z] - (I/2)*Log[w + z], 0, ((-3*I)/2)*Log[-1 + z] + 
   ((3*I)/2)*Log[1 + z] + ((3*I)/2)*Log[-w + z] - ((3*I)/2)*Log[w + z], 
  (-I/2)*Log[-1 + z] + (I/2)*Log[1 + z] + (I/2)*Log[-w + z] - 
   (I/2)*Log[w + z], 0, 0, 0, -6*Log[-1 + w] + 3*Log[-1 + z] - 6*Log[z] + 
   3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z], 
  I*Log[-1 + z] - I*Log[1 + z] + I*Log[-w + z] - I*Log[w + z], 
  (-I)*Log[-1 + z] + I*Log[1 + z] + I*Log[-w + z] - I*Log[w + z], 
  (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] + (2*I)*Log[-w + z] - 
   (2*I)*Log[w + z], 0, 0, 0}, {Log[w]/2, 0, 
  (2*Log[w])/3 + (5*Log[-1 + z])/6 + (5*Log[1 + z])/6 - (5*Log[-w + z])/6 - 
   (5*Log[w + z])/6, (5*Log[w])/6 + Log[-1 + z]/6 + Log[1 + z]/6 - 
   Log[-w + z]/6 - Log[w + z]/6, -2*Log[w] - Log[-1 + z] - Log[1 + z] + 
   Log[-w + z] + Log[w + z], -Log[w] + Log[-1 + z]/3 + Log[1 + z]/3 - 
   Log[-w + z]/3 - Log[w + z]/3, (-7*Log[-1 + z])/12 - (7*Log[1 + z])/12 + 
   (7*Log[-w + z])/12 + (7*Log[w + z])/12, Log[w]/2 + (3*Log[-1 + z])/8 + 
   (3*Log[1 + z])/8 - (3*Log[-w + z])/8 - (3*Log[w + z])/8, 
  -Log[w] - Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  2*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - Log[w + z], 0, 0, 0, 
  -Log[w] - Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  2*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - Log[w + z], 0, 0, 0, 0, 
  4*Log[-1 + w] - 4*Log[w] + 4*Log[1 + w] - Log[-1 + z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], 2*Log[w] + Log[-1 + z] + 
   Log[1 + z] - Log[-w + z] - Log[w + z], Log[w] + Log[-1 + z]/2 + 
   Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2, 
  4*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 0, 
  0, -Log[-1 + z]/2 - Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  4*Log[-1 + w] - 2*Log[w], 0, 0, -2*Log[w] - 3*Log[-1 + z] - 3*Log[1 + z] + 
   3*Log[-w + z] + 3*Log[w + z], Log[-1 + z] + Log[1 + z] - Log[-w + z] - 
   Log[w + z], 0, 4*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] - 3*Log[-w + z] - 
   3*Log[w + z], 2*Log[w] + Log[-1 + z] + Log[1 + z] - Log[-w + z] - 
   Log[w + z], 0, 0, 0, (2*I)*Log[-1 + z] - (2*I)*Log[1 + z] + 
   (2*I)*Log[-w + z] - (2*I)*Log[w + z], -6*Log[-1 + w] + 2*Log[w] + 
   2*Log[1 + w], Log[-1 + z] + Log[1 + z] - Log[-w + z] - Log[w + z], 
  2*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 0, 
  0, 0}, {0, 0, -Log[-1 + z]/6 - Log[1 + z]/6 - Log[-w + z]/6 - 
   Log[w + z]/6 + Log[-w + z^2]/3, -Log[-1 + z]/12 - Log[1 + z]/12 - 
   Log[-w + z]/12 - Log[w + z]/12 + Log[-w + z^2]/6, -2*Log[w] + 4*Log[z], 
  Log[w] - Log[-1 + z]/6 - 2*Log[z] - Log[1 + z]/6 - Log[-w + z]/6 - 
   Log[w + z]/6 + Log[-w + z^2]/3, -Log[w]/2 - Log[-1 + z]/12 + Log[z] - 
   Log[1 + z]/12 - Log[-w + z]/12 - Log[w + z]/12 + Log[-w + z^2]/6, 0, 
  2*Log[-1 + w] - Log[w] - Log[-1 + z]/2 + 4*Log[z] - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2 - Log[-w + z^2], 0, 0, 0, 0, 
  2*Log[-1 + w] - Log[w] - Log[-1 + z]/2 + 4*Log[z] - Log[1 + z]/2 - 
   Log[-w + z]/2 - Log[w + z]/2 - Log[-w + z^2], 2*Log[w] - 4*Log[z], 0, 0, 
  0, 0, 2*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] - 3*Log[-w + z] - 
   3*Log[w + z], Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-w + z^2], 0, -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 
   2*Log[-w + z^2], 0, 0, 0, -2*Log[w] - Log[-1 + z] - Log[1 + z] + 
   Log[-w + z] + Log[w + z], 0, 0, -2*Log[w] + 4*Log[z], 0, 0, 
  2*Log[w] - 4*Log[z], 0, 0, 0, 0, 0, 2*Log[w], 
  Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  2*Log[w] - 4*Log[z], 0, 0, 0}, {0, 0, -Log[-1 + z]/6 + 2*Log[z] - 
   Log[1 + z]/6 - Log[-w + z]/6 - Log[w + z]/6 - (2*Log[-w + z^2])/3, 
  (5*Log[-1 + z])/12 - Log[z] + (5*Log[1 + z])/12 + (5*Log[-w + z])/12 + 
   (5*Log[w + z])/12 - Log[-w + z^2]/3, 2*Log[w] - Log[-1 + z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z], -Log[w] - Log[-1 + z]/6 + 2*Log[z] - 
   Log[1 + z]/6 - Log[-w + z]/6 - Log[w + z]/6 + Log[-w + z^2]/3, 
  Log[w]/2 - Log[-1 + z]/12 - Log[z] - Log[1 + z]/12 - Log[-w + z]/12 - 
   Log[w + z]/12 + Log[-w + z^2]/6, 0, Log[-1 + z]/2 - 2*Log[z] + 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 0, 0, 0, 0, 
  -4*Log[-1 + w] + Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + 
   Log[w + z] + 2*Log[-w + z^2], 4*Log[-1 + w] - Log[-1 + z] + 4*Log[z] - 
   Log[1 + z] - Log[-w + z] - Log[w + z] - 2*Log[-w + z^2], -Log[w], 0, 0, 0, 
  -2*Log[-1 + z] - 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 0, 
  Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 - 
   Log[-w + z^2], Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-w + z^2], 0, 0, 0, 0, 0, 0, 0, 0, 0, -2*Log[w] + 4*Log[z], 0, 0, 0, 
  0, (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] + (2*I)*Log[-w + z] - 
   (2*I)*Log[w + z], Log[-1 + z] + Log[1 + z] - Log[-w + z] - Log[w + z], 
  -Log[-1 + z] + 4*Log[z] - Log[1 + z] - Log[-w + z] - Log[w + z], 
  -Log[-1 + z] + 4*Log[z] - Log[1 + z] - Log[-w + z] - Log[w + z], 0, 0, 0}, 
 {Log[-1 + w] - (3*Log[w])/2 + Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + 
   Log[w + z]/4 + Log[-w + z^2]/2, 2*Log[-1 + w] - 2*Log[w] + Log[-1 + z]/2 + 
   Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2, 
  2*Log[-1 + w] - Log[w] - (41*Log[-1 + z])/12 + 12*Log[z] - 
   (41*Log[1 + z])/12 - (41*Log[-w + z])/12 - (41*Log[w + z])/12 + 
   (5*Log[-w + z^2])/6, -2*Log[-1 + w] + Log[w] + Log[-1 + z]/24 - 4*Log[z] + 
   Log[1 + z]/24 + Log[-w + z]/24 + Log[w + z]/24 + (23*Log[-w + z^2])/12, 
  12*Log[-1 + w] + 6*Log[w] + 20*Log[z] - 22*Log[-w + z^2], 
  (2*Log[-1 + w])/3 - (17*Log[w])/3 - (5*Log[-1 + z])/6 - (5*Log[1 + z])/6 - 
   (5*Log[-w + z])/6 - (5*Log[w + z])/6 + 7*Log[-w + z^2], 
  (10*Log[-1 + w])/3 + Log[w]/6 + (59*Log[-1 + z])/24 + (59*Log[1 + z])/24 + 
   (59*Log[-w + z])/24 + (59*Log[w + z])/24 - (27*Log[-w + z^2])/4, 
  Log[-1 + w] + Log[w]/2 - (7*Log[-1 + z])/4 + 2*Log[z] - (7*Log[1 + z])/4 - 
   (7*Log[-w + z])/4 - (7*Log[w + z])/4 + (3*Log[-w + z^2])/2, 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 2*Log[-w + z^2], 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 2*Log[-w + z^2], 
  6*Log[-1 + w] + 6*Log[w] - 6*Log[-w + z^2] - 3*Log[1 - 3*w + w^2 + z^2], 
  -8*Log[-1 + w] - 6*Log[w] - Log[-1 + z] - Log[1 + z] - Log[-w + z] - 
   Log[w + z] + 10*Log[-w + z^2] + 2*Log[1 - 3*w + w^2 + z^2], 
  -2*Log[w] + Log[-w + z^2] + Log[1 - 3*w + w^2 + z^2], 
  -6*Log[-1 + w] - 3*Log[w] + 3*Log[-1 + z] + 3*Log[1 + z] + 3*Log[-w + z] + 
   3*Log[w + z], 8*Log[-1 + w] + 4*Log[w] - 4*Log[-1 + z] - 4*Log[1 + z] - 
   4*Log[-w + z] - 4*Log[w + z], -Log[-1 + z]/2 - Log[1 + z]/2 + 
   Log[-w + z]/2 + Log[w + z]/2, -4*Log[-1 + w] - 2*Log[w] + 2*Log[-1 + z] + 
   2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z], 
  -8*Log[-1 + w] - 2*Log[w] + 2*Log[-1 + z] - 8*Log[z] + 2*Log[1 + z] + 
   2*Log[-w + z] + 2*Log[w + z] - 2*Log[-w + z^2] + 
   4*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -2*Log[w] + 2*Log[-1 + z] + 
   4*Log[z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z] - 4*Log[-w + z^2], 
  0, 2*Log[w] - 2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + 
   2*Log[-w + z^2], -Log[w] + 2*Log[z], -2*Log[-1 + z] + 4*Log[z] - 
   2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + 2*Log[-w + z^2], 
  10*Log[-1 + z] + 10*Log[1 + z] + 10*Log[-w + z] + 10*Log[w + z] - 
   20*Log[-w + z^2], -3*Log[w] + (9*Log[-1 + z])/4 - 2*Log[z] + 
   (9*Log[1 + z])/4 + (9*Log[-w + z])/4 + (9*Log[w + z])/4 - Log[-w + z^2]/2, 
  Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + Log[w + z]/2 - 
   Log[-w + z^2], 0, 4*Log[-1 + w] + 2*Log[w] - 2*Log[-1 + z] - 
   2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z], 
  -4*Log[-1 + w] - 2*Log[w] + 2*Log[-1 + z] + 2*Log[1 + z] + 2*Log[-w + z] + 
   2*Log[w + z], 12*Log[-1 + w] + 8*Log[w] - (3*Log[-1 + z])/2 + 12*Log[z] - 
   (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - (3*Log[w + z])/2 - 
   17*Log[-w + z^2], -4*Log[w] - Log[-1 + z] + 8*Log[z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], Log[-1 + z] + Log[1 + z] + 
   Log[-w + z] + Log[w + z] - 2*Log[-w + z^2], -4*Log[-1 + w] + 2*Log[w] + 
   2*Log[-1 + z] - 16*Log[z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z] + 
   4*Log[-w + z^2], 2*Log[w] + 2*Log[-1 + z] - 8*Log[z] + 2*Log[1 + z] + 
   2*Log[-w + z] + 2*Log[w + z] - 2*Log[-w + z^2], 
  4*Log[-1 + w] - 2*Log[w] - 2*Log[-1 + z] + 8*Log[z] - 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z], -2*Log[w] - Log[-1 + z] - Log[1 + z] + 
   Log[-w + z] + Log[w + z], 0, (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] + 
   (2*I)*Log[-w + z] - (2*I)*Log[w + z], 0, -2*Log[-1 + z] - 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z] + 4*Log[-w + z^2], 
  -4*Log[-1 + z] - 4*Log[1 + z] - 4*Log[-w + z] - 4*Log[w + z] + 
   8*Log[-w + z^2], -8*Log[-1 + w] + 2*Log[w] + 2*Log[-1 + z] - 8*Log[z] + 
   2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z] + 2*Log[-w + z^2], 
  -2*Log[w] + Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z], 
  -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 2*Log[-w + z^2]}, 
 {-3*Log[-1 + w] - Log[w]/2 + Log[-1 + z]/4 + Log[1 + z]/4 + Log[-w + z]/4 + 
   Log[w + z]/4 + Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2], 
  -2*Log[-1 + w] - Log[w] + Log[-1 + z]/2 + Log[1 + z]/2 + Log[-w + z]/2 + 
   Log[w + z]/2 + Log[-1 + w - w^2 + z^2], Log[-1 + z]/4 + 2*Log[z] + 
   Log[1 + z]/4 + Log[-w + z]/4 + Log[w + z]/4 + Log[-w + z^2] - 
   (5*Log[-1 + w - w^2 + z^2])/2, (5*Log[-1 + z])/8 - 2*Log[z] + 
   (5*Log[1 + z])/8 + (5*Log[-w + z])/8 + (5*Log[w + z])/8 - 
   (3*Log[-w + z^2])/4 + Log[-1 + w - w^2 + z^2]/2, 
  18*Log[-1 + w] + 5*Log[w] - 7*Log[-1 + z] + 6*Log[z] - 7*Log[1 + z] - 
   7*Log[-w + z] - 7*Log[w + z] + (7*Log[-w + z^2])/2 - 
   (13*Log[-1 + w - w^2 + z^2])/2, -4*Log[-1 + w] - 2*Log[w] + 
   (7*Log[-1 + z])/3 + (7*Log[1 + z])/3 + (7*Log[-w + z])/3 + 
   (7*Log[w + z])/3 - (11*Log[-w + z^2])/6 + (7*Log[-1 + w - w^2 + z^2])/6, 
  Log[-1 + w] + (3*Log[w])/2 - (71*Log[-1 + z])/24 - (71*Log[1 + z])/24 - 
   (71*Log[-w + z])/24 - (71*Log[w + z])/24 + (13*Log[-w + z^2])/12 + 
   (17*Log[-1 + w - w^2 + z^2])/6, (5*Log[-1 + w])/2 + (5*Log[w])/4 + 
   2*Log[-1 + z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z] - 
   (5*Log[-w + z^2])/2 - 4*Log[-1 + w - w^2 + z^2], 
  (3*Log[-1 + z])/2 + (3*Log[1 + z])/2 + (3*Log[-w + z])/2 + 
   (3*Log[w + z])/2 - 4*Log[-w + z^2] + Log[-1 + w - w^2 + z^2], 
  -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 2*Log[-w + z^2], 
  18*Log[-1 + w] - 6*Log[-1 + w - w^2 + z^2] - 3*Log[1 - 3*w + w^2 + z^2], 
  -16*Log[-1 + w] - Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 
   3*Log[-w + z^2] + 5*Log[-1 + w - w^2 + z^2] + 2*Log[1 - 3*w + w^2 + z^2], 
  -8*Log[-1 + w] + Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2] + 
   Log[1 - 3*w + w^2 + z^2], -6*Log[-1 + w] - (3*Log[-1 + z])/2 - 
   (3*Log[1 + z])/2 - (3*Log[-w + z])/2 - (3*Log[w + z])/2 + 
   (5*Log[-w + z^2])/2 + (7*Log[-1 + w - w^2 + z^2])/2, 
  8*Log[-1 + w] + 2*Log[-1 + z] + 2*Log[1 + z] + 2*Log[-w + z] + 
   2*Log[w + z] - 3*Log[-w + z^2] - 5*Log[-1 + w - w^2 + z^2], 
  (-5*Log[w])/2 - 2*Log[-1 + z] - 2*Log[1 + z] + 2*Log[-w + z] + 
   2*Log[w + z], 0, -8*Log[-1 + w] - 2*Log[-1 + z] - 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z] - Log[-w + z^2] + 5*Log[-1 + w - w^2 + z^2] + 
   2*Log[-w^2 + z^2 - w*z^2 + w^2*z^2], -4*Log[-1 + w] - 2*Log[-1 + z] - 
   2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + Log[-w + z^2] + 
   5*Log[-1 + w - w^2 + z^2], -Log[-1 + z] - Log[1 + z] + Log[-w + z] + 
   Log[w + z], Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] + 
   Log[-w + z^2] - 3*Log[-1 + w - w^2 + z^2], 
  -Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-1 + w - w^2 + z^2], -4*Log[-1 + z] - 4*Log[1 + z] - 4*Log[-w + z] - 
   4*Log[w + z] + 3*Log[-w + z^2] + 5*Log[-1 + w - w^2 + z^2], 
  -Log[-1 + z]/4 + 4*Log[z] - Log[1 + z]/4 - Log[-w + z]/4 - Log[w + z]/4 - 
   (5*Log[-w + z^2])/2 + Log[-1 + w - w^2 + z^2], 
  -Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2 + 
   Log[-1 + w - w^2 + z^2], -Log[-1 + z] - Log[1 + z] + Log[-w + z] + 
   Log[w + z], 0, 0, 20*Log[-1 + w] - (21*Log[-1 + z])/2 + 20*Log[z] - 
   (21*Log[1 + z])/2 - (21*Log[-w + z])/2 - (21*Log[w + z])/2 + 
   Log[-w + z^2], 5*Log[-1 + z] + 5*Log[1 + z] + 5*Log[-w + z] + 
   5*Log[w + z] - 7*Log[-w + z^2] - 3*Log[-1 + w - w^2 + z^2], 
  -Log[-1 + z] - Log[1 + z] - Log[-w + z] - Log[w + z] + 
   (2*Log[-w + z^2])/3 + (4*Log[-1 + w - w^2 + z^2])/3, 
  -2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + 
   4*Log[-w + z^2], -2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 
   2*Log[w + z] + 2*Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2], 0, 
  Log[-1 + z] + Log[1 + z] - Log[-w + z] - Log[w + z], 
  -Log[-w + z^2]/2 + Log[-1 + w - w^2 + z^2]/2, 
  (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] + (2*I)*Log[-w + z] - 
   (2*I)*Log[w + z], 2*Log[-1 + z] + 2*Log[1 + z] - 2*Log[-w + z] - 
   2*Log[w + z], 2*Log[-w + z^2] - 2*Log[-1 + w - w^2 + z^2], 
  2*Log[-w + z^2] - 2*Log[-1 + w - w^2 + z^2], -Log[-1 + z] - Log[1 + z] - 
   Log[-w + z] - Log[w + z] + Log[-w + z^2] + Log[-1 + w - w^2 + z^2], 
  -8*Log[-1 + w] + Log[-w + z^2] + 3*Log[-1 + w - w^2 + z^2], 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - 
   2*Log[-1 + w - w^2 + z^2]}, {2*Log[-1 + w] - Log[-1 + w - w^2 + z^2], 
  2*Log[-1 + w] - Log[-1 + w - w^2 + z^2], (-5*Log[w])/4 - 3*Log[-1 + z] + 
   7*Log[z] - 3*Log[1 + z] - 3*Log[-w + z] - 3*Log[w + z] + 
   (3*Log[-w + z^2])/4 + (5*Log[-1 + w - w^2 + z^2])/2 + 
   Log[-w^2 + z^2 - w*z^2 + w^2*z^2]/4, -2*Log[-1 + w] + (3*Log[w])/2 + 
   (17*Log[-1 + z])/8 - (15*Log[z])/2 + (17*Log[1 + z])/8 + 
   (17*Log[-w + z])/8 + (17*Log[w + z])/8 - Log[-w + z^2]/2 - 
   Log[-1 + w - w^2 + z^2]/2, -2*Log[-1 + w] + 2*Log[w] - 
   (17*Log[-1 + z])/2 + 22*Log[z] - (17*Log[1 + z])/2 - (17*Log[-w + z])/2 - 
   (17*Log[w + z])/2 - (3*Log[-w + z^2])/2 + (13*Log[-1 + w - w^2 + z^2])/2, 
  -5*Log[-1 + w] - 2*Log[w] - Log[-1 + z]/6 - Log[1 + z]/6 - Log[-w + z]/6 - 
   Log[w + z]/6 + 2*Log[-w + z^2] + (17*Log[-1 + w - w^2 + z^2])/6, 
  (13*Log[-1 + w])/2 + 2*Log[w] - (17*Log[-1 + z])/24 - (17*Log[1 + z])/24 - 
   (17*Log[-w + z])/24 - (17*Log[w + z])/24 - Log[-w + z^2] - 
   (17*Log[-1 + w - w^2 + z^2])/6, -4*Log[-1 + w] - (5*Log[-1 + z])/8 - 
   2*Log[z] - (5*Log[1 + z])/8 - (5*Log[-w + z])/8 - (5*Log[w + z])/8 + 
   Log[-w + z^2]/4 + 4*Log[-1 + w - w^2 + z^2], 
  Log[-1 + z] + Log[1 + z] + Log[-w + z] + Log[w + z] - Log[-w + z^2] - 
   Log[-1 + w - w^2 + z^2], 0, -12*Log[-1 + w] + 6*Log[-1 + w - w^2 + z^2], 
  12*Log[-1 + w] - Log[-w + z^2] - 5*Log[-1 + w - w^2 + z^2], 
  4*Log[-1 + w] - 2*Log[-1 + w - w^2 + z^2], 6*Log[-1 + w] + 3*Log[-1 + z] + 
   3*Log[1 + z] + 3*Log[-w + z] + 3*Log[w + z] - (11*Log[-w + z^2])/2 - 
   (7*Log[-1 + w - w^2 + z^2])/2, -8*Log[-1 + w] - 4*Log[-1 + z] - 
   4*Log[1 + z] - 4*Log[-w + z] - 4*Log[w + z] + 7*Log[-w + z^2] + 
   5*Log[-1 + w - w^2 + z^2], -Log[w] + Log[-1 + z]/4 + Log[1 + z]/4 - 
   Log[-w + z]/4 - Log[w + z]/4, 0, 4*Log[-1 + w] + 2*Log[-1 + z] - 
   4*Log[z] + 2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z] + Log[-w + z^2] - 
   5*Log[-1 + w - w^2 + z^2], 4*Log[-1 + w] + 2*Log[-1 + z] - 8*Log[z] + 
   2*Log[1 + z] + 2*Log[-w + z] + 2*Log[w + z] + 3*Log[-w + z^2] - 
   5*Log[-1 + w - w^2 + z^2], 0, -2*Log[-1 + z] - 2*Log[1 + z] - 
   2*Log[-w + z] - 2*Log[w + z] + Log[-w + z^2] + 3*Log[-1 + w - w^2 + z^2], 
  -4*Log[z] + (5*Log[-w + z^2])/2 - Log[-1 + w - w^2 + z^2]/2, 
  -2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 2*Log[w + z] + 
   2*Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2], 
  8*Log[-1 + w] - Log[-1 + z]/2 - Log[1 + z]/2 - Log[-w + z]/2 - 
   Log[w + z]/2 + 2*Log[-w + z^2] - 5*Log[-1 + w - w^2 + z^2], 
  4*Log[-1 + w] - (5*Log[-1 + z])/4 + 6*Log[z] - (5*Log[1 + z])/4 - 
   (5*Log[-w + z])/4 - (5*Log[w + z])/4 - (3*Log[-w + z^2])/2 - 
   Log[-1 + w - w^2 + z^2], Log[-1 + z] + Log[1 + z] + Log[-w + z] + 
   Log[w + z] - Log[-w + z^2] - Log[-1 + w - w^2 + z^2], 0, 0, 0, 
  4*Log[-1 + w] - 3*Log[-1 + z] + 20*Log[z] - 3*Log[1 + z] - 3*Log[-w + z] - 
   3*Log[w + z] - 6*Log[-w + z^2], 4*Log[-1 + w] - Log[-1 + z]/2 + 4*Log[z] - 
   Log[1 + z]/2 - Log[-w + z]/2 - Log[w + z]/2 - 6*Log[-w + z^2] + 
   3*Log[-1 + w - w^2 + z^2], Log[-1 + z] + Log[1 + z] + Log[-w + z] + 
   Log[w + z] - (2*Log[-w + z^2])/3 - (4*Log[-1 + w - w^2 + z^2])/3, 
  -12*Log[-1 + w] + 5*Log[-1 + z] - 20*Log[z] + 5*Log[1 + z] + 
   5*Log[-w + z] + 5*Log[w + z] + 6*Log[-w + z^2], 
  4*Log[w] + 3*Log[-1 + z] - 12*Log[z] + 3*Log[1 + z] + 3*Log[-w + z] + 
   3*Log[w + z] - 2*Log[-w + z^2] - 2*Log[-1 + w - w^2 + z^2], 
  4*Log[-1 + w] - 2*Log[-1 + z] + 4*Log[z] - 2*Log[1 + z] - 2*Log[-w + z] - 
   2*Log[w + z], -Log[-1 + z] - Log[1 + z] + Log[-w + z] + Log[w + z], 
  Log[-w + z^2]/2 - Log[-1 + w - w^2 + z^2]/2, 
  (-2*I)*Log[-1 + z] + (2*I)*Log[1 + z] + (2*I)*Log[-w + z] - 
   (2*I)*Log[w + z], 0, -2*Log[-1 + z] - 2*Log[1 + z] - 2*Log[-w + z] - 
   2*Log[w + z] + 2*Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2], 
  -4*Log[-1 + z] - 4*Log[1 + z] - 4*Log[-w + z] - 4*Log[w + z] + 
   6*Log[-w + z^2] + 2*Log[-1 + w - w^2 + z^2], 
  Log[-1 + z] - 4*Log[z] + Log[1 + z] + Log[-w + z] + Log[w + z] + 
   Log[-w + z^2] - Log[-1 + w - w^2 + z^2], 4*Log[-1 + w] + Log[-1 + z] + 
   Log[1 + z] + Log[-w + z] + Log[w + z] - Log[-w + z^2] - 
   3*Log[-1 + w - w^2 + z^2], -8*Log[-1 + w] + 2*Log[-w + z^2] + 
   2*Log[-1 + w - w^2 + z^2]}}

